Approximate simulation of complex quantum circuits using sparse tensors

The study of quantum circuit simulation using classical computers is a key research topic that helps define the boundary of verifiable quantum advantage, solve quantum many-body problems, and inform development of quantum hardware and software. Tensor networks have become forefront mathematical tools for these tasks. Here we introduce a method to approximately simulate quantum circuits using sparsely-populated tensors. We describe a sparse tensor data structure that can represent quantum states with no underlying symmetry, and outline algorithms to efficiently contract and truncate these tensors. We show that the data structure and contraction algorithm are efficient, leading to expected runtime scalings versus qubit number and circuit depth. Our results motivate future research in optimization of sparse tensor networks for quantum simulation.

==> anc/sparse-circuit_submit/README.md <==
welcome to sparse circuit, a package i made.

# Building
You can just clone the repo and run stuff directly, but to use notebooks in the appropriate folders you will want to build and install it as an editable module. 
Because `egg-info` goes into `dist`, you will need to first create a `dist` folder in the root directory, after, you can:

Get all dependencies installed in the environment you want to use with conda
```shell
conda install -c conda-forge quimb
conda install matplotlib jupyter
```
You can then install and build locally in and editable fashion
```shell
pip install -e . 
```
In the root directory of the project


==> anc/sparse-circuit_submit/local_folder/local.txt <==
this is a placeholder file so this directory gets tracked by git

==> anc/sparse-circuit_submit/notebooks/einsum_testing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6c829d3b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['r', 'b', 'c']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = ['a', 'b','c']\n",
    "x.__setitem__(0, 'r')\n",
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "051161f1-2606-48cb-be79-d15f6c9bb075",
   "metadata": {},
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'sparse_circuit'",
     "output_type": "error",
     "traceback": [
      "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
      "\u001b[31mModuleNotFoundError\u001b[39m                       Traceback (most recent call last)",
      "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[1]\u001b[39m\u001b[32m, line 5\u001b[39m\n\u001b[32m      2\u001b[39m \u001b[38;5;28;01mfrom\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01msparse\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[38;5;28;01mimport\u001b[39;00m SparseArray\n\u001b[32m      3\u001b[39m \u001b[38;5;28;01mimport\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01mnumpy\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[38;5;28;01mas\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01mnp\u001b[39;00m\n\u001b[32m----> \u001b[39m\u001b[32m5\u001b[39m \u001b[38;5;28;01mimport\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01msparse_circuit\u001b[39;00m\n\u001b[32m      6\u001b[39m \u001b[38;5;66;03m# from sparse_circuit.np_gates import *\u001b[39;00m\n\u001b[32m      7\u001b[39m \u001b[38;5;66;03m# from circuit_utils import *\u001b[39;00m\n\u001b[32m      8\u001b[39m \u001b[38;5;66;03m# from circuits import *\u001b[39;00m\n\u001b[32m     10\u001b[39m get_ipython().run_line_magic(\u001b[33m'\u001b[39m\u001b[33mload_ext\u001b[39m\u001b[33m'\u001b[39m, \u001b[33m'\u001b[39m\u001b[33mautoreload\u001b[39m\u001b[33m'\u001b[39m)\n",
      "\u001b[31mModuleNotFoundError\u001b[39m: No module named 'sparse_circuit'"
     ]
    }
   ],
   "source": [
    "import sparse\n",
    "from sparse import SparseArray\n",
    "import numpy as np\n",
    "\n",
    "import sparse_circuit as spc\n",
    "# from sparse_circuit.np_gates import *\n",
    "# from circuit_utils import *\n",
    "# from circuits import *\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92874087-35d5-412b-8324-fb98d42e54a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "state = spc.random_superpos_coo(8, 10)\n",
    "gate = spc.convert_gate_to_coo(spc.haar_2qbit())\n",
    "\n",
    "out_state = spc.tensordot_contract_gate(state, gate, 3, 5).nnz"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fff5ff38-0d4d-4940-b139-8921013c49ce",
   "metadata": {},
   "source": [
    "## Testing tensordot contraction (simple)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9bacf398-817b-4bac-af5e-90af1b3752e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 5\n",
    "n_layers = 5\n",
    "d = 1\n",
    "\n",
    "nnz = int(d*2**n_qbits)\n",
    "state0 = spc.zero_bitstring_coo(n_qbits)\n",
    "\n",
    "wires = np.concatenate([\n",
    "    spc.construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "gates = [spc.haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "gates_inv = [spc.invert_sparse_gate(g) for g in reversed(gates)]\n",
    "\n",
    "circuit = spc.quantum_circuit(n_qbits, gates+gates_inv, np.concatenate([wires, wires_inv]))\n",
    "zero = tuple(0 for _ in range(n_qbits))\n",
    "\n",
    "fns = [(spc.trim_n_coo(nnz), 1), (spc.norm_state, 1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "35885c9a-ba32-483d-a613-c97fcdecdc36",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1+0j)\n",
      "(1-1.2385966038688432e-16j)\n",
      "CPU times: user 1.76 s, sys: 30.9 ms, total: 1.79 s\n",
      "Wall time: 1.79 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "print(state0[zero])\n",
    "output_0 = circuit.contract(state0.copy(), fns=fns)\n",
    "print(output_0[zero])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "db48aaeb-e097-43cf-a699-53915a73abbc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1+0j)\n",
      "(-0.09007905560951111-0.12029494250073851j)\n",
      "CPU times: user 1.01 s, sys: 7 ms, total: 1.02 s\n",
      "Wall time: 1.01 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "print(state0[zero])\n",
    "output_1 = circuit.contract_tensordot(state0.copy(), fns=fns)\n",
    "print(output_1[zero])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f88bebaa-63e0-4629-a070-b468c723d268",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table><tbody><tr><th style=\"text-align: left\">Format</th><td style=\"text-align: left\">coo</td></tr><tr><th style=\"text-align: left\">Data Type</th><td style=\"text-align: left\">complex128</td></tr><tr><th style=\"text-align: left\">Shape</th><td style=\"text-align: left\">(2, 2, 2, 2, 2)</td></tr><tr><th style=\"text-align: left\">nnz</th><td style=\"text-align: left\">4</td></tr><tr><th style=\"text-align: left\">Density</th><td style=\"text-align: left\">0.125</td></tr><tr><th style=\"text-align: left\">Read-only</th><td style=\"text-align: left\">True</td></tr><tr><th style=\"text-align: left\">Size</th><td style=\"text-align: left\">224</td></tr><tr><th style=\"text-align: left\">Storage ratio</th><td style=\"text-align: left\">0.44</td></tr></tbody></table>"
      ],
      "text/plain": [
       "<COO: shape=(2, 2, 2, 2, 2), dtype=complex128, nnz=4, fill_value=0j>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "spc.tensordot_contract_gate(state0, gates[0], 1, 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "69a702f7-2f2c-47ff-8b2f-0f2675e025c8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "sparse-circuit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/notebooks/new_paper_results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "184d52c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sparse_circuit import compute_random_circuit_fidelity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cd1d36a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 24\n",
    "min_paths, max_paths, n_path_vals = 1000, 2**24, 30\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1ff68b11",
   "metadata": {},
   "source": [
    "# 1 Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "3219ba88",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_layers = 1"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f26b959",
   "metadata": {},
   "source": [
    "## Naive culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b68bb626",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2/2 [01:04<00:00, 32.46s/it]\n"
     ]
    }
   ],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='naive')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2e886834",
   "metadata": {},
   "source": [
    "## Random Culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1732a5ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='random')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0d016532",
   "metadata": {},
   "source": [
    "# 3 Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d1b98887",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_layers = 3"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "03f65074",
   "metadata": {},
   "source": [
    "## Naive culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be704b34",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2/2 [01:04<00:00, 32.46s/it]\n"
     ]
    }
   ],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='naive')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e023421",
   "metadata": {},
   "source": [
    "## Random Culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c55c3e2d",
   "metadata": {},
   "outputs": [],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='random')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b70a7c35",
   "metadata": {},
   "source": [
    "# 5 Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a1895ffe",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_layers = 5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2b344106",
   "metadata": {},
   "source": [
    "## Naive culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "add4733e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2/2 [01:04<00:00, 32.46s/it]\n"
     ]
    }
   ],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='naive')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "df7ef0f1",
   "metadata": {},
   "source": [
    "## Random Culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "654b5cab",
   "metadata": {},
   "outputs": [],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='random')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1aedd9ab",
   "metadata": {},
   "source": [
    "# 10 Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "95393247",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_layers = 10"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d1cbec9",
   "metadata": {},
   "source": [
    "## Naive culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a687ed3a",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2/2 [01:04<00:00, 32.46s/it]\n"
     ]
    }
   ],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='naive')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec42b70f",
   "metadata": {},
   "source": [
    "## Random Culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3349787c",
   "metadata": {},
   "outputs": [],
   "source": [
    "compute_random_circuit_fidelity(n_qbits, n_layers, min_paths, max_paths, n_path_vals, cull_method='random')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pennylane",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/notebooks/paper_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48b02dbf-c028-4b96-b8a4-4440e02be24a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sparse\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "# plt.rcParams['text.usetex'] = False\n",
    "\n",
    "\n",
    "from sparse_circuit import *\n",
    "\n",
    "from tqdm import tqdm\n",
    "import pickle\n",
    "\n",
    "def extract_value(d_list, key):\n",
    "    return [d[key] for d in d_list]\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "%load_ext line_profiler"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cdee704b-0946-45f4-8d4b-2dffc0d701ec",
   "metadata": {},
   "source": [
    "# 1. Fidelity Scaling with depth (paths kept)\n",
    "Here we show some results of how fidelity scales with path depth $d=N/D$, where N is the number of Feyman Paths kept at each culling portion, and $D=2^n$, with n being the number of qbits. We run 2 results, one with a small number (12) of qbits, and another with a larger number (18) qbits. For density of results, both tests are run from $N = 5$ to $N = max(D, 10000)$, with 200 total points. The circuit architecture is Haar-random 2-qbit gates applied across layers in which wires are randomly paired"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "605b69d9-0d38-4f45-8ce8-d6d5360c78d3",
   "metadata": {},
   "source": [
    "## 1.1 12 qbits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9a76d221-d597-486a-b3a0-f12a1e4a876d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 12\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "\n",
    "#create list of functions, only used with \n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "#define circuit\n",
    "zero_state_coo = zero_bitstring_coo(n_qbits)\n",
    "circuit_coo = quantum_circuit(n_qbits, gates=gates, wires=wires)\n",
    "\n",
    "# compute_fidelities\n",
    "[fidelities] = compute_circuit_metrics(circuit_coo, fns_list, input_state=zero_state_coo, metric_fns=[compute_state_fidelity])\n",
    "\n",
    "# Save to file\n",
    "save_run_data('results_paper/12_qbit_base.pkl', n_qbits=circuit_coo.n_qbits, n_gates=len(circuit_coo.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b3407b9-676c-4247-a661-96555beedeb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "run1_data = load_run_data('results_paper/12_qbit_base.pkl')\n",
    "fidelity = run1_data[\"fidelities\"]\n",
    "n_paths = run1_data[\"n_paths\"]\n",
    "n_gates = run1_data[\"n_gates\"]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# ax.set_yscale(\"log\")\n",
    "depth = n_paths/(4**run1_data[\"n_gates\"])\n",
    "cull_frac = n_paths/2**run1_data['n_qbits']\n",
    "plt.scatter(cull_frac, fidelity)\n",
    "# plt.scatter(cull_frac, fidelity2)\n",
    "\n",
    "plt.plot(cull_frac, cull_frac, c='red')\n",
    "# plt.plot(depth, depth*2**12/4**72)\n",
    "\n",
    "ax.set_xlabel(\"Fractional path depth d\")\n",
    "ax.set_ylabel(\"Fidelity\")\n",
    "ax.set_xscale(\"log\")\n",
    "ax.set_yscale(\"log\")\n",
    "\n",
    "plt.title(f\"{run1_data[\"n_qbits\"]} qbits and {n_gates} gates\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d05a4d29-79a8-471e-ac42-420edd7d3baf",
   "metadata": {},
   "source": [
    "## 1.2 15 qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "80afb107-89ad-4328-b135-74cce182e247",
   "metadata": {},
   "outputs": [],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 15\n",
    "n_layers = 15\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "\n",
    "#create list of functions, only used with \n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "#define circuit\n",
    "zero_state_coo = zero_bitstring_coo(n_qbits)\n",
    "circuit_coo = quantum_circuit(n_qbits, gates=gates, wires=wires)\n",
    "\n",
    "# compute_fidelities\n",
    "[fidelities] = compute_circuit_metrics(circuit_coo, fns_list, input_state=zero_state_coo, metric_fns=[compute_state_fidelity])\n",
    "\n",
    "# Save to file\n",
    "save_run_data('results_paper/15_qbit_base.pkl', n_qbits=circuit_coo.n_qbits, n_gates=len(circuit_coo.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "013c0b1c-1485-42ff-9e52-470ddb93a5bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "run1_data = load_run_data('results_paper/15_qbit_base.pkl')\n",
    "fidelity = run1_data[\"fidelities\"]\n",
    "n_paths = run1_data[\"n_paths\"]\n",
    "n_gates = run1_data[\"n_gates\"]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# ax.set_yscale(\"log\")\n",
    "depth = n_paths/(4**run1_data[\"n_gates\"])\n",
    "cull_frac = n_paths/2**run1_data['n_qbits']\n",
    "plt.scatter(cull_frac, fidelity)\n",
    "# plt.scatter(cull_frac, fidelity2)\n",
    "\n",
    "plt.plot(cull_frac, cull_frac, c='red')\n",
    "# plt.plot(depth, depth*2**12/4**72)\n",
    "\n",
    "ax.set_xlabel(\"Fractional path depth d\")\n",
    "ax.set_ylabel(\"Fidelity\")\n",
    "ax.set_xscale(\"log\")\n",
    "ax.set_yscale(\"log\")\n",
    "\n",
    "plt.title(f\"{run1_data[\"n_qbits\"]} qbits and {n_gates} gates\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a59e5867-4ee2-417b-acac-fd7d2d5d8979",
   "metadata": {},
   "source": [
    "## 1.3 18 qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4258a78e-b04b-498b-b527-a3b017f105a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 18\n",
    "n_layers = 18\n",
    "\n",
    "###\n",
    "### get full dense output for comparison\n",
    "###\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "\n",
    "# construct gates and sparse counterparts\n",
    "gates_dense = [haar_2qbit() for _ in wires]\n",
    "\n",
    "#define dense circuit to compute expected output\n",
    "circuit_dense = quantum_circuit(n_qbits, gates=gates_dense, wires=wires)\n",
    "\n",
    "# zero input state\n",
    "zero_state_dense = zero_bitstring_np(n_qbits)\n",
    "\n",
    "# contract circuit to compute output\n",
    "output_full = circuit_dense.contract(zero_state_dense)\n",
    "\n",
    "###\n",
    "### Sparse approximate circuit\n",
    "###\n",
    "\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "#sparse gates\n",
    "gates_sparse = [convert_gate_to_coo(g) for g in gates_dense]\n",
    "\n",
    "#create list of functions, only used with \n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "#define circuit\n",
    "zero_state_coo = zero_bitstring_coo(n_qbits)\n",
    "circuit_coo = quantum_circuit(n_qbits, gates=gates_sparse, wires=wires)\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit_coo, fns_list, input_state=zero_state_coo, expected_output=output_full)\n",
    "\n",
    "# Save to file\n",
    "save_run_data('results_paper/18_qbit_base.pkl', n_qbits=circuit_coo.n_qbits, n_gates=len(circuit_coo.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a3afa60f-6fcb-4986-9895-3d675d1a4858",
   "metadata": {},
   "outputs": [],
   "source": [
    "run1_data = load_run_data('results_paper/18_qbit_base.pkl')\n",
    "fidelity = run1_data[\"fidelities\"]\n",
    "n_paths = run1_data[\"n_paths\"]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xscale(\"log\")\n",
    "depth = n_paths/(2**run1_data[\"n_qbits\"])\n",
    "plt.scatter(depth, fidelity)\n",
    "plt.plot(depth, depth, c='orange')\n",
    "\n",
    "ax.set_xlabel(\"Fractional path depth d\")\n",
    "ax.set_ylabel(\"Fidelity\")\n",
    "plt.title(f\"{run1_data[\"n_qbits\"]} qbits and {run1_data[\"n_gates\"]} gates\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "12da4e65-653e-4f13-949b-228544f73d3b",
   "metadata": {},
   "source": [
    "## Plotting all data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1a949766-0719-4794-bc94-cc0f318b5940",
   "metadata": {},
   "outputs": [],
   "source": [
    "data12 = load_run_data('results_paper/12_qbit_base.pkl')\n",
    "data15 = load_run_data('results_paper/15_qbit_base.pkl')\n",
    "data18 = load_run_data('results_paper/18_qbit_base.pkl')\n",
    "\n",
    "d12, fid12 = data12['n_paths']/2**data12['n_qbits'], data12['fidelities']\n",
    "d15, fid15 = data15['n_paths']/2**data15['n_qbits'], data15['fidelities']\n",
    "d18, fid18 = data18['n_paths']/2**data18['n_qbits'], data18['fidelities']\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.scatter(d12, fid12, c='chartreuse', s=20, label='12 qubits')\n",
    "ax.scatter(d15, fid15, c='lightcoral', s=20, label='15 qubits')\n",
    "ax.scatter(d18, fid18, c='cyan', s=20, label='18 qubits')\n",
    "\n",
    "# ax.plot([1e-4, 1], [1e-4, 1],  c=\"blue\") #slope 1 line for ref\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.legend()\n",
    "ax.set_xlabel('Fractional Path Depth d')\n",
    "ax.set_ylabel('Final State Fidelity')\n",
    "ax.set_title('Fidelity vs fractional path depth')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a2464cfa-1541-4a67-96e3-e6489bc34e43",
   "metadata": {},
   "source": [
    "# 2. Plotting vs total probability kept"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6a78fc01-6ee8-4b35-9a2c-8526f0bef0f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 2\n",
    "\n",
    "min_paths = 10\n",
    "max_paths = min(10000, 2**n_qbits)\n",
    "n_paths_list = np.linspace(min_paths, max_paths, 150, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9c7ec66d",
   "metadata": {},
   "outputs": [],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data('results_paper/shallow_12qbit_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b27165d",
   "metadata": {},
   "outputs": [],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data('results_paper/shallow_12qbit_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "242bec3d-b8ff-479b-9de9-09c7741ed6a8",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_lowest = load_run_data('results_paper/shallow_12qbit_lowest.pkl')\n",
    "data_random = load_run_data('results_paper/shallow_12qbit_random.pkl')\n",
    "\n",
    "P_lowest = data_lowest['total_probability']\n",
    "P_random = data_random['total_probability']\n",
    "f_lowest = data_lowest['fidelity']\n",
    "f_random = data_random['fidelity']\n",
    "\n",
    "n_qbits = data_lowest['n_qbits']\n",
    "n_vals = data_lowest['n_kept']\n",
    "n_layers = data_lowest['n_layers']\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(P_lowest, f_lowest, label='lowest-value culling')\n",
    "ax.scatter(P_random, f_random, label='random culling')\n",
    "\n",
    "ax.set_xlabel('Total Probability Kept, $P_t$')\n",
    "ax.set_ylabel('Final State Fidelity, $f$')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_title(f'{n_qbits} Qubits, {n_layers} Layers')\n",
    "ax.legend()\n",
    "#plot slope 1`\n",
    "\n",
    "ax.plot(P_random, P_random+1/2**n_qbits, c='red')\n",
    "\n",
    "# total_probability_kept"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17b9c956-4681-49d8-beda-a794a7b3590c",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots()\n",
    "f_kept = n_vals/2**n_qbits\n",
    "ax.scatter(f_kept, f_lowest, label='lowest-value culling')\n",
    "ax.scatter(f_kept, f_random, label='random culling')\n",
    "\n",
    "\n",
    "ax.set_xlabel('Iterative Fraction Kept, $F_{kept}$')\n",
    "ax.set_ylabel('Final state fidelity, $f$')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_title(f'{n_qbits} Qubits, {n_layers} Layers')\n",
    "ax.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3fc6e0cc-98bc-47fc-a60d-7f682391273f",
   "metadata": {},
   "source": [
    "# 3. Comparing results vs Gate Number"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "55ae3af3-ac2e-4e3d-9b5c-106dbf99c254",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 24"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "147c0426-75cf-4a53-9b64-17dd86b561e7",
   "metadata": {},
   "source": [
    "## 3.1 1 Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "9989e517-cc6d-4245-8b74-0713390e219f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 1\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "e5b3aeb0-cc78-4f9d-a056-a2bba79ed023",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:11<00:00,  4.29it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "bf7a7cfe",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:10<00:00,  4.68it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3fe1a161",
   "metadata": {},
   "source": [
    "## 3.2 3 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "1dbd65f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 3\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "3e9c5d24",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:22<00:00,  2.20it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "5ff82e64",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:18<00:00,  2.70it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "53e22851",
   "metadata": {},
   "source": [
    "# 3.3 5 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "f6fc2bab-7c21-416c-a5d8-40491b9331fa",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 5\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "b55f593f-0680-414d-9c09-9e2890a4004d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:34<00:00,  1.47it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "c03f36a7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:25<00:00,  1.93it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43270ed4",
   "metadata": {},
   "source": [
    "# 3.4 10 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "5063bc6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 10\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_2qbit(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "9898dbd9",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [01:02<00:00,  1.26s/it]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "34e67b82",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:46<00:00,  1.07it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                    metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9eb40015",
   "metadata": {},
   "source": [
    "## Plotting\n",
    "Adjust the files imported to change which data are plotted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "483da158",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_value(d_list, key):\n",
    "    return [d[key] for d in d_list]\n",
    "\n",
    "# random_marker = plt.\n",
    "with plt.style.context('tableau-colorblind10'):\n",
    "    my_colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "random_params = {'marker':'^', 'facecolors':'none', 's':30}\n",
    "lowest_params = {'marker':'o', 'facecolors':'none', 's':10}\n",
    "params1 = {'color': my_colors[0]}\n",
    "params5 = {'color':my_colors[1]}\n",
    "params10 = {'color':my_colors[2]} \n",
    "\n",
    "d1_low = load_run_data('results_paper/24qbit_1layer_lowest.pkl')\n",
    "d3_low = load_run_data('results_paper/24qbit_3layer_lowest.pkl')\n",
    "d5_low = load_run_data('results_paper/24qbit_5layer_lowest.pkl')\n",
    "d1_rand = load_run_data('results_paper/24qbit_1layer_random.pkl')\n",
    "d3_rand = load_run_data('results_paper/24qbit_3layer_random.pkl')\n",
    "d5_rand = load_run_data('results_paper/24qbit_5layer_random.pkl')\n",
    "\n",
    "d_list = [d1_low, d3_low, d5_low, d1_rand, d3_rand, d5_rand]\n",
    "\n",
    "n_qbits = d1_low['n_qbits']\n",
    "fidelities = extract_value(d_list, 'fidelity')\n",
    "probs = extract_value(d_list, 'total_probability')\n",
    "n_list = extract_value(d_list, 'n_kept')\n",
    "cull_pct_list = [n/2**n_qbits for n in n_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "6390de67",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Final State Fidelity for 24 Qubits and 12 gates per layer')"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "ax.scatter(cull_pct_list[0], fidelities[0], label='1 layers, keep highest', **lowest_params, **params1)\n",
    "ax.scatter(cull_pct_list[1], fidelities[1], label='3 layers, keep highest', **lowest_params, **params5)\n",
    "ax.scatter(cull_pct_list[2], fidelities[2], label='5 layers, keep highest', **lowest_params, **params10)\n",
    "ax.scatter(cull_pct_list[3], fidelities[3], label='1 layers, keep random', **random_params, **params1)\n",
    "ax.scatter(cull_pct_list[4], fidelities[4], label='3 layers, keep random', **random_params, **params5)\n",
    "ax.scatter(cull_pct_list[5], fidelities[5], label='5 layers, keep random', **random_params, **params10)\n",
    "\n",
    "ax.plot(cull_pct_list[0], 1/2**n_qbits*np.ones_like(cull_pct_list[0]), c=my_colors[3], linestyle='--')\n",
    "\n",
    "ax.legend()\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax.set_xlabel('Iterative Fraction Kept, $f_{kept}$')\n",
    "ax.set_ylabel('Final State fidelity, $f$')\n",
    "ax.set_title(f'Final State Fidelity for {n_qbits} Qubits and {int(n_qbits/2)} gates per layer')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f169760",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=2*cm*np.array((8.6,8.6)))\n",
    "ax.scatter(probs[0], fidelities[0], label='1 qubit, keep highest', **lowest_params, **params1)\n",
    "ax.scatter(probs[1], fidelities[1], label='3 qubit, keep highest', **lowest_params, **params5)\n",
    "ax.scatter(probs[2], fidelities[2], label='5 qubit, keep highest', **lowest_params, **params10)\n",
    "ax.scatter(probs[3], fidelities[3], label='1 qubit, keep random', **random_params, **params1)\n",
    "ax.scatter(probs[4], fidelities[4], label='3 qubit, keep random', **random_params, **params5)\n",
    "ax.scatter(probs[5], fidelities[5], label='5 qubit, keep random', **random_params, **params10)\n",
    "\n",
    "probs_all = np.sort(np.concatenate(probs))\n",
    "probs_range = np.linspace(np.min(probs_all), np.max(probs_all))\n",
    "\n",
    "ax.plot(probs_all[105:], probs_all[105:], c=my_colors[3], linestyle='--')\n",
    "ax.plot(probs_all, np.ones_like(probs_all)*1/2**n_qbits, c=my_colors[3], linestyle='--')\n",
    "\n",
    "\n",
    "ax.legend()\n",
    "\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax.set_xlabel('Final Total Probability Mass (wip name), $p_{k}$')\n",
    "ax.set_ylabel('Final State fidelity, $f$')\n",
    "# ax.set_title(f'Final State Fidelity for {n_qbits} Qubits and {int(n_qbits/2)} gates per layer')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bacac6b5",
   "metadata": {},
   "source": [
    "## Plotting all data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7fa4e7d2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7682a1a77c20>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1350x2025 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with plt.style.context('tableau-colorblind10'):\n",
    "    my_colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "random_params = {'marker':'^', 'facecolors':'none', 's':10}\n",
    "lowest_params = {'marker':'o', 'facecolors':'none', 's':5}\n",
    "params1 = {'color': my_colors[0]}\n",
    "params5 = {'color':my_colors[1]}\n",
    "params10 = {'color':my_colors[2]} \n",
    "\n",
    "w =6.5\n",
    "extra_args = dict(figsize=[w, 1.5*w], dpi=300)\n",
    "fig, axs = plt.subplots(2,1, **extra_args)#, sharex=True, sharey=True)\n",
    "\n",
    "#15 qubits\n",
    "d1_15_low= load_run_data('results_paper/15qbit_1layer_lowest.pkl')\n",
    "d2_15_low = load_run_data('results_paper/15qbit_5layer_lowest.pkl')\n",
    "d3_15_low = load_run_data('results_paper/15qbit_10layer_lowest.pkl')\n",
    "d1_15_rand= load_run_data('results_paper/15qbit_1layer_random.pkl')\n",
    "d2_15_rand = load_run_data('results_paper/15qbit_5layer_random.pkl')\n",
    "d3_15_rand = load_run_data('results_paper/15qbit_10layer_random.pkl')\n",
    "\n",
    "# 24 qubits\n",
    "d1_24_low = load_run_data('results_paper/24qbit_1layer_lowest.pkl')\n",
    "d2_24_low = load_run_data('results_paper/24qbit_3layer_lowest.pkl')\n",
    "d3_24_low = load_run_data('results_paper/24qbit_5layer_lowest.pkl')\n",
    "d1_24_rand = load_run_data('results_paper/24qbit_1layer_random.pkl')\n",
    "d2_24_rand = load_run_data('results_paper/24qbit_3layer_random.pkl')\n",
    "d3_24_rand = load_run_data('results_paper/24qbit_5layer_random.pkl')\n",
    "\n",
    "#lists for unpacking\n",
    "d_15_list = [d1_15_low, d2_15_low, d3_15_low , d1_15_rand, d2_15_rand, d3_15_rand]\n",
    "d_24_list = [d1_24_low, d2_24_low, d3_24_low , d1_24_rand, d2_24_rand, d3_24_rand]\n",
    "\n",
    "# extract data\n",
    "n_qbits15 = 15\n",
    "n_qbits24 = 24\n",
    "\n",
    "fidelities15 = extract_value(d_15_list, 'fidelity')\n",
    "probs15 = extract_value(d_15_list, 'total_probability')\n",
    "n_list15 = extract_value(d_15_list, 'n_kept')\n",
    "cull_pct_list15 = [n/2**n_qbits15 for n in n_list15]\n",
    "\n",
    "fidelities24 = extract_value(d_24_list, 'fidelity')\n",
    "probs24 = extract_value(d_24_list, 'total_probability')\n",
    "n_list24 = extract_value(d_24_list, 'n_kept')\n",
    "cull_pct_list24 = [n/2**n_qbits24 for n in n_list24]\n",
    "\n",
    "probs_all = np.sort(np.concatenate(probs24))\n",
    "\n",
    "# ax 0\n",
    "# axs[0,0].scatter(cull_pct_list15[0], fidelities15[0], label='1 layers, highest', **lowest_params, **params1)\n",
    "# axs[0,0].scatter(cull_pct_list15[1], fidelities15[1], label='5 layers, highest', **lowest_params, **params5)\n",
    "# axs[0,0].scatter(cull_pct_list15[2], fidelities15[2], label='10 layers, highest', **lowest_params, **params10)\n",
    "# axs[0,0].scatter(cull_pct_list15[3], fidelities15[3], label='1 layers, random', **random_params, **params1)\n",
    "# axs[0,0].scatter(cull_pct_list15[4], fidelities15[4], label='5 layers, random', **random_params, **params5)\n",
    "# axs[0,0].scatter(cull_pct_list15[5], fidelities15[5], label='10 layers, random', **random_params, **params10)\n",
    "# axs[0,0].set_xscale('log')\n",
    "# axs[0,0].set_yscale('log')\n",
    "\n",
    "# # ax 1\n",
    "# axs[0,1].scatter(probs15[0], fidelities15[0], label='1 layers, highest', **lowest_params, **params1)\n",
    "# axs[0,1].scatter(probs15[1], fidelities15[1], label='5 layers, highest', **lowest_params, **params5)\n",
    "# axs[0,1].scatter(probs15[2], fidelities15[2], label='10 layers, highest', **lowest_params, **params10)\n",
    "# axs[0,1].scatter(probs15[3], fidelities15[3], label='1 layers, random', **random_params, **params1)\n",
    "# axs[0,1].scatter(probs15[4], fidelities15[4], label='5 layers, random', **random_params, **params5)\n",
    "# axs[0,1].scatter(probs15[5], fidelities15[5], label='10 layers, random', **random_params, **params10)\n",
    "# axs[0,1].set_xscale('log')\n",
    "# axs[0,1].set_yscale('log')\n",
    "# axs[0,1].legend(fontsize='xx-small')\n",
    "\n",
    "# ax 0\n",
    "axs[1].scatter(cull_pct_list24[0], fidelities24[0], label='1 layers, highest', **lowest_params, **params1)\n",
    "axs[1].scatter(cull_pct_list24[1], fidelities24[1], label='3 layers, highest', **lowest_params, **params5)\n",
    "axs[1].scatter(cull_pct_list24[2], fidelities24[2], label='5 layers, highest', **lowest_params, **params10)\n",
    "axs[1].scatter(cull_pct_list24[3], fidelities24[3], label='1 layers, random', **random_params, **params1)\n",
    "axs[1].scatter(cull_pct_list24[4], fidelities24[4], label='3 layers, random', **random_params, **params5)\n",
    "axs[1].scatter(cull_pct_list24[5], fidelities24[5], label='5 layers, random', **random_params, **params10)\n",
    "axs[1].plot(cull_pct_list24[0], 1/2**n_qbits24*np.ones_like(cull_pct_list24[0]), c=my_colors[3], linestyle=':')\n",
    "axs[1].set_xlabel('Iterative Culling Fraction, $n_k/2^N$')\n",
    "axs[1].set_ylabel('Final State Fidelity $f$')\n",
    "axs[1].set_xscale('log')\n",
    "axs[1].set_yscale('log')\n",
    "\n",
    "# ax 1\n",
    "axs[0].scatter(probs24[0], fidelities24[0], label='1 layers, highest', **lowest_params, **params1)\n",
    "axs[0].scatter(probs24[1], fidelities24[1], label='3 layers, highest', **lowest_params, **params5)\n",
    "axs[0].scatter(probs24[2], fidelities24[2], label='5 layers, highest', **lowest_params, **params10)\n",
    "axs[0].scatter(probs24[3], fidelities24[3], label='1 layers, random', **random_params, **params1)\n",
    "axs[0].scatter(probs24[4], fidelities24[4], label='3 layers, random', **random_params, **params5)\n",
    "axs[0].scatter(probs24[5], fidelities24[5], label='5 layers, random', **random_params, **params10)\n",
    "axs[0].plot(probs_all[105:], probs_all[105:], c=my_colors[3], linestyle=':')\n",
    "axs[0].plot(probs_all, np.ones_like(probs_all)*1/2**n_qbits24, c=my_colors[3], linestyle=':')\n",
    "axs[0].set_xlabel('Total Probability Kept, $p_k$')\n",
    "axs[0].set_ylabel('Final State Fidelity $f$')\n",
    "axs[0].set_xscale('log')\n",
    "axs[0].set_yscale('log')\n",
    "axs[0].legend(fontsize='small')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d48233da",
   "metadata": {},
   "outputs": [],
   "source": [
    "with plt.style.context('tableau-colorblind10'):\n",
    "    my_colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "random_params = {'marker':'^', 'facecolors':'none', 's':30}\n",
    "lowest_params = {'marker':'o', 'facecolors':'none', 's':10}\n",
    "params1 = {'color': my_colors[0]}\n",
    "params5 = {'color':my_colors[1]}\n",
    "params10 = {'color':my_colors[2]} \n",
    "\n",
    "d1_low = load_run_data('results_paper/24qbit_1layer_lowest.pkl')\n",
    "d3_low = load_run_data('results_paper/24qbit_3layer_lowest.pkl')\n",
    "d5_low = load_run_data('results_paper/24qbit_5layer_lowest.pkl')\n",
    "d1_rand = load_run_data('results_paper/24qbit_1layer_random.pkl')\n",
    "d3_rand = load_run_data('results_paper/24qbit_3layer_random.pkl')\n",
    "d5_rand = load_run_data('results_paper/24qbit_5layer_random.pkl')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b0dc8225",
   "metadata": {},
   "source": [
    "# 4. Different Gate Set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "29dd5c4a",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 24"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9278b457",
   "metadata": {},
   "source": [
    "## 4.1 1 Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "1b471e17",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 1\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_layered_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_cnot_block(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "899151a5",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:09<00:00,  5.55it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "31e3a9e7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:08<00:00,  5.60it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d18da50e",
   "metadata": {},
   "source": [
    "## 4.2 3 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "71c01f8c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 3\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_layered_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_cnot_block(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "1f44eaf4",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:15<00:00,  3.18it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "80b68757",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:12<00:00,  3.89it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66638060",
   "metadata": {},
   "source": [
    "# 4.3 5 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "1c329465",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 5\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_layered_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_cnot_block(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "abd80d4b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:21<00:00,  2.32it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "0d74a5b8",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:16<00:00,  3.01it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "94766831",
   "metadata": {},
   "source": [
    "# 4.4 10 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "be5a6389",
   "metadata": {},
   "outputs": [],
   "source": [
    "#circuit parameters\n",
    "n_layers = 10\n",
    "\n",
    "min_paths = np.log10(10)\n",
    "max_paths = np.log10(min(25000, 2**n_qbits))\n",
    "n_paths_list = np.logspace(min_paths, max_paths, 50, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_layered_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "gates = [haar_cnot_block(sparse_type='coo') for _ in wires]\n",
    "\n",
    "#circuit definition\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "state0 = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "#cull funtions lowest\n",
    "fns_list_lowest = [\n",
    "    [(trim_n_coo(n),1)] for n in n_paths_list \n",
    "]\n",
    "\n",
    "fns_list_random = [\n",
    "    [(trim_n_random_coo(n),1)] for n in n_paths_list \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "6708d152",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:37<00:00,  1.32it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_lowest,\n",
    "                                                                 metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_lowest.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "9b397e03",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 50/50 [00:26<00:00,  1.86it/s]\n"
     ]
    }
   ],
   "source": [
    "[total_prob, fidelities] = compute_circuit_metrics(circuit, input_state=state0, fns=fns_list_random,\n",
    "                                                    metric_fns=[compute_total_probability_kept, compute_state_fidelity])\n",
    "save_run_data(f'results_paper/cnot_{n_qbits}qbit_{n_layers}layer_random.pkl',\n",
    "              n_qbits=circuit.n_qbits,\n",
    "              n_layers=n_layers,\n",
    "              n_gates=len(circuit.gates),\n",
    "              n_kept=n_paths_list,\n",
    "              fidelity=fidelities,\n",
    "              total_probability=total_prob,\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "87a9c0cb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0.98, 'CNOT + Single Qubit Rotations')"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1350x1485 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with plt.style.context('tableau-colorblind10'):\n",
    "    my_colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "random_params = {'marker':'^', 'facecolors':'none', 's':10}\n",
    "lowest_params = {'marker':'o', 'facecolors':'none', 's':5}\n",
    "tick_params = {'labelsize':'xx-small'}\n",
    "ax_label_args = {'fontsize':'x-small'}\n",
    "x_label_args = {'position':(10, 100)}\n",
    "params1 = {'color': my_colors[0]}\n",
    "params5 = {'color':my_colors[1]}\n",
    "params10 = {'color':my_colors[2]} \n",
    "\n",
    "w =4.5\n",
    "extra_args = dict(figsize=[w, 1.1*w], dpi=300)\n",
    "fig, axs = plt.subplots(2,1, **extra_args)#, sharex=True, sharey=True)\n",
    "\n",
    "\n",
    "# 24 qubits\n",
    "d1_24_low = load_run_data('results_paper/cnot_24qbit_1layer_lowest.pkl')\n",
    "d2_24_low = load_run_data('results_paper/cnot_24qbit_5layer_lowest.pkl')\n",
    "d3_24_low = load_run_data('results_paper/cnot_24qbit_10layer_lowest.pkl')\n",
    "d1_24_rand = load_run_data('results_paper/cnot_24qbit_1layer_random.pkl')\n",
    "d2_24_rand = load_run_data('results_paper/cnot_24qbit_5layer_random.pkl')\n",
    "d3_24_rand = load_run_data('results_paper/cnot_24qbit_10layer_random.pkl')\n",
    "\n",
    "#lists for unpacking\n",
    "# d_15_list = [d1_15_low, d2_15_low, d3_15_low , d1_15_rand, d2_15_rand, d3_15_rand]\n",
    "d_24_list = [d1_24_low, d2_24_low, d3_24_low , d1_24_rand, d2_24_rand, d3_24_rand]\n",
    "\n",
    "# extract data\n",
    "n_qbits15 = 15\n",
    "n_qbits24 = 24\n",
    "\n",
    "fidelities24 = extract_value(d_24_list, 'fidelity')\n",
    "probs24 = extract_value(d_24_list, 'total_probability')\n",
    "n_list24 = extract_value(d_24_list, 'n_kept')\n",
    "cull_pct_list24 = [n/2**n_qbits24 for n in n_list24]\n",
    "\n",
    "probs_all = np.sort(np.concatenate(probs24))\n",
    "\n",
    "\n",
    "# ax 0\n",
    "axs[1].scatter(cull_pct_list24[0], fidelities24[0], label='1 layers, highest', **lowest_params, **params1)\n",
    "axs[1].scatter(cull_pct_list24[1], fidelities24[1], label='5 layers, highest', **lowest_params, **params5)\n",
    "axs[1].scatter(cull_pct_list24[2], fidelities24[2], label='10 layers, highest', **lowest_params, **params10)\n",
    "axs[1].scatter(cull_pct_list24[3], fidelities24[3], label='1 layers, random', **random_params, **params1)\n",
    "axs[1].scatter(cull_pct_list24[4], fidelities24[4], label='5 layers, random', **random_params, **params5)\n",
    "axs[1].scatter(cull_pct_list24[5], fidelities24[5], label='10 layers, random', **random_params, **params10)\n",
    "axs[1].plot(cull_pct_list24[0], 1/2**n_qbits24*np.ones_like(cull_pct_list24[0]), c=my_colors[3], linestyle=':')\n",
    "axs[1].set_xlabel('Iterative Culling Fraction, $n_k/2^N$', **ax_label_args, **x_label_args)\n",
    "axs[1].set_ylabel('Final State Fidelity $f$', **ax_label_args)\n",
    "axs[1].set_xscale('log')\n",
    "axs[1].set_yscale('log')\n",
    "axs[1].tick_params(**tick_params)\n",
    "\n",
    "# ax 1\n",
    "axs[0].scatter(probs24[0], fidelities24[0], label='1 layers, highest', **lowest_params, **params1)\n",
    "axs[0].scatter(probs24[1], fidelities24[1], label='5 layers, highest', **lowest_params, **params5)\n",
    "axs[0].scatter(probs24[2], fidelities24[2], label='10 layers, highest', **lowest_params, **params10)\n",
    "axs[0].scatter(probs24[3], fidelities24[3], label='1 layers, random', **random_params, **params1)\n",
    "axs[0].scatter(probs24[4], fidelities24[4], label='5 layers, random', **random_params, **params5)\n",
    "axs[0].scatter(probs24[5], fidelities24[5], label='10 layers, random', **random_params, **params10)\n",
    "axs[0].plot(probs_all[120:], probs_all[120:], c=my_colors[3], linestyle=':')\n",
    "axs[0].plot(probs_all, np.ones_like(probs_all)*1/2**n_qbits24, c=my_colors[3], linestyle=':')\n",
    "axs[0].set_xlabel('Total Probability Kept, $p_k$', **ax_label_args, **x_label_args)\n",
    "axs[0].set_ylabel('Final State Fidelity $f$', **ax_label_args)\n",
    "axs[0].tick_params(**tick_params)\n",
    "axs[0].set_xscale('log')\n",
    "axs[0].set_yscale('log')\n",
    "axs[0].legend(fontsize='xx-small')\n",
    "\n",
    "fig.suptitle('CNOT + Single Qubit Rotations')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "2f2a9b1a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.1383275  0.14847416 0.16795793 0.1956491  0.21311029 0.24590026\n",
      " 0.2766841  0.3051284  0.33634019 0.37379952 0.40707496 0.44053072\n",
      " 0.47696735 0.51333581 0.54974248 0.58675981 0.62560137 0.66413334\n",
      " 0.70398008 0.74226453 0.78085681 0.8159921  0.84847353 0.87710545\n",
      " 0.90250705 0.9257456  0.94595155 0.96260239 0.97483261 0.98376708\n",
      " 0.99040118 0.99470374 0.99723384 0.99873978 0.99950619 0.99984913\n",
      " 0.9999679  0.99999708 1.         1.         1.         1.\n",
      " 1.         1.         1.         1.         1.         1.\n",
      " 1.         1.        ] [0.1383275  0.14847416 0.16795793 0.1956491  0.21311029 0.24590026\n",
      " 0.2766841  0.3051284  0.33634019 0.37379952 0.40707496 0.44053072\n",
      " 0.47696735 0.51333581 0.54974248 0.58675981 0.62560137 0.66413334\n",
      " 0.70398008 0.74226453 0.78085681 0.8159921  0.84847353 0.87710545\n",
      " 0.90250705 0.9257456  0.94595155 0.96260239 0.97483261 0.98376708\n",
      " 0.99040118 0.99470374 0.99723384 0.99873978 0.99950619 0.99984913\n",
      " 0.9999679  0.99999708 1.         1.         1.         1.\n",
      " 1.         1.         1.         1.         1.         1.\n",
      " 1.         1.        ]\n"
     ]
    }
   ],
   "source": [
    "print(probs24[0], fidelities24[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "90fafaaa-0f6d-4ad4-a161-a461319a3114",
   "metadata": {},
   "source": [
    "# 4. Higher qubit number with gate reversal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "07bbd7e3-6af7-477b-b639-77983d1bef79",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits=25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "720d48d0-3069-4d00-b5d3-4b66e0f60822",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_layers = 1\n",
    "\n",
    "min_paths = 10\n",
    "max_paths = min(10000, 2**n_qbits)\n",
    "n_paths_list = np.linspace(min_paths, max_paths, 150, dtype=int)\n",
    "\n",
    "wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "wires_total = np.concatenate([wires, wires_inv])\n",
    "\n",
    "gates = [haar_2qbit() for _ in wires]\n",
    "gates_sparse = [convert_gate_to_coo(g) for g in gates]\n",
    "gates_sparse_inv = [invert_sparse_gate(g) for g in reversed(gates_sparse)]\n",
    "gates_total = gates_sparse + gates_sparse_inv\n",
    "\n",
    "total_gates = len(gates)\n",
    "\n",
    "# # dense circuit\n",
    "# circuit_dense = quantum_circuit(n_qbits, gates, wires)\n",
    "# state0_dense = zero_bitstring_np(n_qbits)\n",
    "# dense_output = circuit_dense.contract(state0_dense)\n",
    "\n",
    "#initialize results\n",
    "total_probability_kept = np.zeros_like(n_paths_list, dtype=float)\n",
    "fidelities = np.zeros_like(total_probability_kept)\n",
    "fidelities_random = np.zeros_like(fidelities)\n",
    "\n",
    "# iterate over n_paths\n",
    "for i, n_paths in enumerate(tqdm(n_paths_list)):\n",
    "    \n",
    "    state0 = random_superpos_coo(n_qbits, n_paths)\n",
    "    #compute circuit output\n",
    "    fns = [(trim_n_coo(n_paths),1)]\n",
    "    circuit_sparse = quantum_circuit(n_qbits, gates_total, wires_total)\n",
    "    sparse_output = circuit_sparse.contract(state0, fns=fns)\n",
    "\n",
    "    #compute total probability\n",
    "    total_prob = (np.abs(sparse_output)**2).sum()\n",
    "    total_probability_kept[i] = total_prob\n",
    "\n",
    "    #compute_fidelity\n",
    "    sparse_output.data /= np.sqrt(total_prob) # normalize\n",
    "    fidelity = np.abs(np.sum(sparse_output * state0))**2\n",
    "    fidelities[i] = fidelity\n",
    "\n",
    "    #compute uniform fidelity\n",
    "    fill_value = 1/2**(n_qbits/2)\n",
    "    fidelity_random = np.abs(np.sum(sparse_output.data * fill_value))**2\n",
    "    fidelities_random[i] = fidelity_random\n",
    "\n",
    "# fidelities, probabilities, n_paths = fidelities.copy(), total_probability_kept.copy(), n_paths_list.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2154a9aa-77e9-483a-995a-1454a1b43fdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(n_paths_list/2**n_qbits, fidelities, label='1 layer')\n",
    "print(n_paths_list/2**n_qbits)\n",
    "\n",
    "val_range = np.linspace(n_paths[0]/2**n_qbits, 1)\n",
    "\n",
    "ax.plot(val_range, val_range, c='red')\n",
    "ax.plot(val_range, 1/2**n_qbits*np.ones_like(val_range), c='red', linestyle='--')\n",
    "\n",
    "ax.legend()\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_xlabel('Cull # / $2^N$')\n",
    "ax.set_ylabel('final state fidelity, f')\n",
    "ax.set_title('Fidelity vs Fractional Path Depth')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "828d0290-d5fe-4f58-8268-f94506850b36",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pennylane",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/notebooks/paper_testing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61887375-3432-44ea-9504-addc5d6ece43",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "# plt.style.use('tableau-colorblind10')\n",
    "\n",
    "from sparse_circuit import quantum_circuit\n",
    "from sparse_circuit import haar_2qbit, zero_bitstring_np, random_superpos_coo, zero_bitstring_coo, haar_cnot_block\n",
    "from sparse_circuit import compute_fidelity_multi, save_run_data, load_run_data\n",
    "from sparse_circuit import *"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a1c1c25-bead-4800-b6f3-60460938571b",
   "metadata": {},
   "source": [
    "## Test output distribution with dense circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "781425c3-4cd5-4f5f-922c-9f239765e7ee",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 962 ms, sys: 3.39 ms, total: 965 ms\n",
      "Wall time: 974 ms\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "n_qbits = 18\n",
    "n_layers = 18\n",
    "sparse_type=None\n",
    "\n",
    "zero_constructors = {\n",
    "    'coo': zero_bitstring_coo,\n",
    "    None: zero_bitstring_np\n",
    "}\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "# wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "\n",
    "# construct gates and their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "# gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "circuit = quantum_circuit(n_qbits, gates, wires)\n",
    "output = circuit.contract(zero_constructors[sparse_type](n_qbits))\n",
    "\n",
    "magnitudes = np.abs(output.flatten())**2\n",
    "# print(magnitudes.__sizeof__()*1e-9)\n",
    "# print(magnitudes)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3fdcd6a6-043d-4d5e-96cf-f2f04caae721",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'expected_output' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[3], line 7\u001b[0m\n\u001b[1;32m      4\u001b[0m mask\u001b[38;5;241m.\u001b[39mshape \u001b[38;5;241m=\u001b[39m output\u001b[38;5;241m.\u001b[39mshape\n\u001b[1;32m      6\u001b[0m output_trimmed \u001b[38;5;241m=\u001b[39m output\u001b[38;5;241m*\u001b[39mmask\n\u001b[0;32m----> 7\u001b[0m output_trimmed \u001b[38;5;241m/\u001b[39m\u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39msum(np\u001b[38;5;241m.\u001b[39mabs(expected_output \u001b[38;5;241m*\u001b[39m np\u001b[38;5;241m.\u001b[39mconj(approx_output)))\n",
      "\u001b[0;31mNameError\u001b[0m: name 'expected_output' is not defined"
     ]
    }
   ],
   "source": [
    "mask = np.zeros_like(magnitudes)\n",
    "mask[:int(0.1*mask.size)] = 1\n",
    "np.random.shuffle(mask)\n",
    "mask.shape = output.shape\n",
    "\n",
    "output_trimmed = output*mask\n",
    "output_trimmed /= np.sum(np.abs(expected_output * np.conj(approx_output)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1e32a89d-abfd-4140-9627-1e79e0046d3a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_bins = 25\n",
    "factor = 2**n_qbits\n",
    "# max_idx\n",
    "\n",
    "n, bins, _ = plt.hist(magnitudes, n_bins, range=(0, magnitudes.max()), density=True)\n",
    "x = (bins[1:] + bins[:-1])/2\n",
    "# print(sum(n*x))\n",
    "# bin_width = bins[1] - bins[0]\n",
    "\n",
    "plt.plot(bins, factor*np.exp(-1*factor*bins))\n",
    "plt.plot(bins, 1/factor*np.ones_like(bins)*n_bins)\n",
    "# plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "# x = np.histogram(magnitudes, n_bins)\n",
    "# for i in x:\n",
    "#     print(len(i))# print(n, bins)\n",
    "\n",
    "# fig = plt.stairs(n, bins)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "45985235-5a18-46d6-9ce1-d47a15c1b51e",
   "metadata": {},
   "outputs": [],
   "source": [
    "b = bins[1:] - bins[:-1]\n",
    "sum(b*n)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "60a848dd-9407-42bf-96e3-704ef83aa5a4",
   "metadata": {},
   "source": [
    "## Output distribution with culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "id": "4143bc09-782a-4ca2-b4c7-b9516e2f8468",
   "metadata": {},
   "outputs": [],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 15\n",
    "n_layers = 15\n",
    "sparse_type = 'coo'\n",
    "total_gates = int(n_qbits/2)* n_layers\n",
    "\n",
    "#run parameters\n",
    "d = 0.1\n",
    "n_paths = int(2**n_qbits * d)\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in range(total_gates)]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "gates = [haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns = [(trim_n_coo(n_paths), 1), (norm_state, 1)]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates, wires=wires)\n",
    "# output = circuit.contract(random_superpos_coo(n_qbits, n_paths), fns=fns)\n",
    "output = circuit.contract(zero_bitstring_coo(n_qbits), fns=fns)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "id": "a5e0fad2-90e2-4d44-9c53-d515377a3e63",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "32768 0.0\n",
      "[0.00019626 0.00020831 0.00018954 0.00028968 0.00033137 0.00023684\n",
      " 0.0005615  0.00012557 0.00024992 0.00029556]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1280x880 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_bins = 100\n",
    "factor = 2**n_qbits\n",
    "\n",
    "magnitudes = np.abs(output.data)**2  \n",
    "\n",
    "n, bins, _ = plt.hist(magnitudes, n_bins, range=(0, magnitudes.max()), density=True)\n",
    "x = (bins[1:] + bins[:-1])/2\n",
    "# print(sum(n*x))\n",
    "# bin_width = bins[1] - bins[0]\n",
    "print(bins[0])\n",
    "\n",
    "# plt.plot(bins, factor*np.exp(-1*factor*bins))\n",
    "print(factor, n[0])\n",
    "# plt.yscale('log')\n",
    "# x = np.histogram(magnitudes, n_bins)\n",
    "# for i in x:\n",
    "#     print(len(i))# print(n, bins)\n",
    "\n",
    "# fig = plt.stairs(n, bins)\n",
    "print(magnitudes[:10])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "571abbab-845b-49be-bbef-7c4920a1c17e",
   "metadata": {},
   "source": [
    "# Scaling with Gate count"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fc67d438-d5a9-4e31-8ab9-3ccd816c7bc4",
   "metadata": {},
   "source": [
    "## 1. 5 layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "713edb4b-afa7-441b-831c-e34ffeb954a1",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████████████████████████████████████████████████████████████████████████████████████████████████████████| 100/100 [00:26<00:00,  3.84it/s]\n"
     ]
    }
   ],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 5\n",
    "total_gates = (n_qbits-1) * n_layers\n",
    "sparse_type = 'coo'\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates+gates_inv, wires=np.concatenate([wires, wires_inv]))\n",
    "\n",
    "# construct input/output states\n",
    "states = [random_superpos_coo(n_qbits, n) for n in D_list]\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit, fns_list, input_state=states, expected_output=states)\n",
    "\n",
    "# Save to file\n",
    "save_run_data(f'results_test/12_qbit_{n_layers}.pkl', n_qbits=circuit.n_qbits, n_gates=len(circuit.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cb1057aa-4677-4a8f-9c06-ef90b17077a4",
   "metadata": {},
   "source": [
    "## 2.) 10 layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "7ef6bb2b-ba5c-40d3-b0c9-98fd47e8afe2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████████████████████████████████████████████████████████████████████████████████████████████████████████| 100/100 [00:51<00:00,  1.95it/s]\n"
     ]
    }
   ],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 10\n",
    "total_gates = (n_qbits-1) * n_layers\n",
    "sparse_type = 'coo'\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates+gates_inv, wires=np.concatenate([wires, wires_inv]))\n",
    "\n",
    "# construct input/output states\n",
    "states = [random_superpos_coo(n_qbits, n) for n in D_list]\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit, fns_list, input_state=states, expected_output=states)\n",
    "\n",
    "# Save to file\n",
    "save_run_data(f'results_test/12_qbit_{n_layers}.pkl', n_qbits=circuit.n_qbits, n_gates=len(circuit.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6f665c8e-8e9a-4ca4-a9cf-69baa366c6ec",
   "metadata": {},
   "source": [
    "## 3.) 20 layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "887cc16f-f235-4a26-bb85-5f4c4d4688f8",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████████████████████████████████████████████████████████████████████████████████████████████████████████| 100/100 [01:44<00:00,  1.04s/it]\n"
     ]
    }
   ],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 20\n",
    "total_gates = (n_qbits-1) * n_layers\n",
    "sparse_type = 'coo'\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates+gates_inv, wires=np.concatenate([wires, wires_inv]))\n",
    "\n",
    "# construct input/output states\n",
    "states = [random_superpos_coo(n_qbits, n) for n in D_list]\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit, fns_list, input_state=states, expected_output=states)\n",
    "\n",
    "# Save to file\n",
    "save_run_data(f'results_test/12_qbit_{n_layers}.pkl', n_qbits=circuit.n_qbits, n_gates=len(circuit.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "515cb402-6d70-4a44-93e4-bb9c3796d23f",
   "metadata": {},
   "source": [
    "## 4.) 50 Layers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "364cb5c8-1aa3-4e5e-88f2-eafbeda3bfe7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████████████████████████████████████████████████████████████████████████████████████████████████████████| 100/100 [04:16<00:00,  2.56s/it]\n"
     ]
    }
   ],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 50\n",
    "total_gates = (n_qbits-1) * n_layers\n",
    "sparse_type = 'coo'\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns_list = [\n",
    "    [(trim_n_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates+gates_inv, wires=np.concatenate([wires, wires_inv]))\n",
    "\n",
    "# construct input/output states\n",
    "states = [random_superpos_coo(n_qbits, n) for n in D_list]\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit, fns_list, input_state=states, expected_output=states)\n",
    "\n",
    "# Save to file\n",
    "save_run_data(f'results_test/12_qbit_{n_layers}.pkl', n_qbits=circuit.n_qbits, n_gates=len(circuit.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d6dd4dee-d4da-4dd0-a1c7-459d78c22168",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('tableau-colorblind10')\n",
    "run5_data = load_run_data(f'results_test/12_qbit_5.pkl')\n",
    "run10_data = load_run_data(f'results_test/12_qbit_10.pkl')\n",
    "run20_data = load_run_data(f'results_test/12_qbit_20.pkl')\n",
    "run50_data = load_run_data(f'results_test/12_qbit_50.pkl')\n",
    "\n",
    "n_paths = run5_data['n_paths']\n",
    "depth = n_paths/(2**run5_data[\"n_qbits\"])\n",
    "fidelities = [(data['n_gates']/12, data['fidelities']) for data in [run5_data, run10_data, run20_data, run50_data]]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "for n, f in fidelities:\n",
    "    ax.scatter(depth, f, label=f'{int(n)} layers',s=70)\n",
    "ax.plot(depth, depth, c='red')\n",
    "ax.legend()\n",
    "ax.set_xlabel('Fractional path depth d')\n",
    "ax.set_ylabel('Fidelity')\n",
    "plt.title('Fidelity vs d for various circuit depths for 12 qubits')\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0cdbec55-209c-41cb-9e58-3a943d39d353",
   "metadata": {},
   "source": [
    "# Compare random with \"smart\" culling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "97e734fd-468b-440e-8e1b-436e510e5cd7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████| 100/100 [01:28<00:00,  1.13it/s]\n"
     ]
    }
   ],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 12\n",
    "n_layers = 20\n",
    "total_gates = (n_qbits-1) * n_layers\n",
    "sparse_type = 'coo'\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 10000\n",
    "n_path_vals = 100\n",
    "\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "wires_inv = [w for w in reversed(wires)]\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns_list = [\n",
    "    [(trim_n_random_coo(n), 1), (norm_state, 1)]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates+gates_inv, wires=np.concatenate([wires, wires_inv]))\n",
    "\n",
    "# construct input/output states\n",
    "states = [random_superpos_coo(n_qbits, n) for n in D_list]\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit, fns_list, input_state=states, expected_output=states)\n",
    "\n",
    "# Save to file\n",
    "save_run_data(f'results_test/12_qbit_{n_layers}_rand.pkl', n_qbits=circuit.n_qbits, n_gates=len(circuit.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "d5b857a8-f2c4-4b99-9160-6f2b8d17b657",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7a9ef472a480>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "run_data_low = load_run_data(f'results_test/12_qbit_20.pkl')\n",
    "run_data_rand = load_run_data(f'results_test/12_qbit_20_rand.pkl')\n",
    "\n",
    "depth = run_data_low['n_paths']/(2**run_data_low[\"n_qbits\"])\n",
    "fidelity_low = run_data_low['fidelities']\n",
    "fidelity_rand = run_data_rand['fidelities']\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.scatter(depth, fidelity_low, label='Low-Value Path Culling')\n",
    "ax.scatter(depth, fidelity_rand, label='Random Path Culling')\n",
    "ax.plot(depth, depth, c='m')\n",
    "ax.set_xlabel('Fractional Path Depth d')\n",
    "ax.set_ylabel('Final State Fidelity')\n",
    "ax.set_title('Random vs Low-Probability Culling')\n",
    "ax.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e7e5ed2c-ed61-40f0-814c-3027d320ef5d",
   "metadata": {},
   "source": [
    "# Culling at the end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "db0d40bd-fedb-4c74-b2a7-b34fb870b99e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████████| 25/25 [02:04<00:00,  4.97s/it]\n"
     ]
    }
   ],
   "source": [
    "# circuit parameters\n",
    "n_qbits = 15\n",
    "n_layers = 15\n",
    "sparse_type = 'coo'\n",
    "\n",
    "#run parameters\n",
    "min_paths = 100\n",
    "max_paths = 2**n_qbits\n",
    "n_path_vals = 25\n",
    "\n",
    "D_list = np.linspace(min_paths, min(2**n_qbits, max_paths), n_path_vals, dtype=int)\n",
    "\n",
    "# construct wires and gates \n",
    "wires = np.concatenate([\n",
    "    construct_random_wire_list(n_qbits) for _ in range(n_layers)\n",
    "])\n",
    "\n",
    "# construct gates with their inverses\n",
    "gates =[haar_2qbit(sparse_type=sparse_type) for _ in wires]\n",
    "gates_inv = [invert_sparse_gate(gate) for gate in reversed(gates)]\n",
    "\n",
    "#create list of functions\n",
    "fns_list = [\n",
    "    [(trim_n_random_coo(n), len(wires)), (norm_state, len(wires))]\n",
    "    for n in D_list\n",
    "]\n",
    "\n",
    "# define circuit\n",
    "circuit = quantum_circuit(n_qbits, gates=gates, wires=wires)\n",
    "\n",
    "# construct input/output states\n",
    "states = zero_bitstring_coo(n_qbits)\n",
    "\n",
    "# compute_fidelities\n",
    "fidelities = compute_fidelity_multi(circuit, fns_list, input_state=states)\n",
    "\n",
    "# Save to file\n",
    "save_run_data(f'results_test/12_qbit_{n_layers}_1cull.pkl', n_qbits=circuit.n_qbits, n_gates=len(circuit.gates), n_paths=D_list, fidelities=fidelities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "de73e6bd-5668-4aaa-886b-ff498bb1dacf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Culling only at the End')"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjcAAAHFCAYAAAAOmtghAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAabhJREFUeJzt3XlYlOX6B/DvzADDPiooiyKbbANuQBiW7a4dS88ptzQ1rdRK0zIzM0M9mXY0sxSzRTOXtD3L45GyTFNTtkwGRZHFBURA9nVm3t8f/JgaAZmBGWbh+7kurst553nfuecVmJtnuR+RIAgCiIiIiKyE2NQBEBERERkSkxsiIiKyKkxuiIiIyKowuSEiIiKrwuSGiIiIrAqTGyIiIrIqTG6IiIjIqjC5ISIiIqvC5IaIiIisCpMbog5w+vRpTJ8+Hf7+/rC3t4ezszMiIyOxZs0aFBcX6329X375BSKRCL/88ovm2Ouvvw6RSKTV7p577sE999zTzujNQ3Z2NkQiEbZt29ahr1tVVYXXX39d617fytWrV/H6668jNTW1yXPTpk2Ds7OzYQNsRuP3Qktf2dnZBnutadOmwc/Pz2DXIzIEG1MHQGTtPvjgA8yZMwchISFYuHAh5HI56uvrkZiYiM2bN+P48eP4+uuvjfLamzZtMsp1O5OqqirExcUBgE6J4tWrVxEXFwc/Pz8MGDDAuMG14sCBA5DJZE2Oe3l5mSAaoo7D5IbIiI4fP47Zs2dj6NCh+OabbyCVSjXPDR06FC+88AIOHDhgtNeXy+VGuzaZv6ioKLi7u5s6DKIOx2EpIiN64403IBKJsGXLFq3EppGdnR0eeughzWORSITXX3+9STs/Pz9MmzZN79e/eViqcWjnP//5D9atWwd/f384OzsjNjYWJ06caHL+Bx98gODgYEilUsjlcuzatUvnYQi1Wo01a9YgNDQUUqkUPXr0wOOPP47Lly83iTEiIgKnTp3CkCFD4OjoiICAALz55ptQq9UtXv/IkSMQiUTYvXt3k+e2b98OkUiEU6dOtXj+9evXMWfOHMjlcjg7O6NHjx647777cOTIEa371b17dwBAXFycZlinpf+LX375BbfddhsAYPr06Zr2N/+fXrhwAaNGjYKzszN8fHzwwgsvoLa2VqtNXV0dVq5cqbl/3bt3x/Tp03H9+vUW35O+9P1+2LZtG0JCQiCVShEWFobt27cbLBYiQ2JyQ2QkKpUKhw4dQlRUFHx8fEwdjpaNGzciISEB69evx86dO1FZWYlRo0ahtLRU02bLli146qmn0K9fP3z11Vd49dVXERcXp/Pck9mzZ2PRokUYOnQovvvuO6xYsQIHDhzA4MGDUVhYqNU2Pz8fjz32GCZPnozvvvsOI0eOxOLFi7Fjx44Wrz9kyBAMHDgQGzdubPLce++9h9tuu02TaDSnca7TsmXL8MMPP2Dr1q0ICAjAPffco3mPXl5emp61GTNm4Pjx4zh+/DiWLl3a7DUjIyOxdetWAMCrr76qaT9z5kxNm/r6ejz00EO4//778e233+KJJ57A22+/jdWrV2vaqNVqPPzww3jzzTcxadIk/PDDD3jzzTeRkJCAe+65B9XV1S2+r79TqVRQKpVaXyqVqkk7Xb4ftm3bhunTpyMsLAxffvklXn31VaxYsQKHDh3SKRaiDiUQkVHk5+cLAIQJEybofA4AYdmyZU2O+/r6ClOnTtU8/vnnnwUAws8//6w5tmzZMuHmH+m7775buPvuuzWPs7KyBABC3759BaVSqTl+8uRJAYCwe/duQRAEQaVSCZ6ensKgQYO0rpeTkyPY2toKvr6+t3wf6enpAgBhzpw5Wsd///13AYDwyiuvaMUIQPj999+12srlcmH48OFNYt+6davm2NatWwUAQkpKSpP38sknn9wyxpsplUqhvr5euP/++4WxY8dqjl+/fr3F/5fmnDp1qkmcjaZOnSoAEPbu3at1fNSoUUJISIjm8e7duwUAwpdfftnstTdt2nTLGBq/F5r7CgwM1LTT5/vB29tbiIyMFNRqtaZddna2Tt8PRB2NPTdEndCDDz4IiUSiedyvXz8AQE5ODgDg3LlzyM/Px7hx47TO6927N+64445Wr//zzz8DQJPhm5iYGISFheGnn37SOu7p6YmYmBitY/369dPE05KJEyeiR48eWr037777Lrp3747x48e3GufmzZsRGRkJe3t72NjYwNbWFj/99BPS09NbPbetRCIRRo8erXXs5vf6/fffo0uXLhg9erRWr8uAAQPg6empc+/Zjz/+iFOnTml9ffPNN03a6fL9cPXqVUyaNElrRZ6vry8GDx6s61sn6jBMboiMxN3dHY6OjsjKyjJ1KE24ublpPW6cD9Q43FFUVAQA8PDwaHJuc8du1nh+c6tyvL29Nc+3FE9jTK0Nv0ilUjz99NPYtWsXSkpKcP36dezduxczZ85sdo7T361btw6zZ8/GoEGD8OWXX+LEiRM4deoURowYofOwT1s4OjrC3t6+yfuoqanRPL527RpKSkpgZ2cHW1tbra/8/Pwmw3ot6d+/P6Kjo7W+IiIimrTT9fvB09OzybnNHSMyNa6WIjISiUSC+++/H//9739x+fJl9OrVq9VzpFJpk4mlAJokA8bW+GF37dq1Js/l5+frfH5eXl6T93316lWDruCZPXs23nzzTXz88ceoqamBUqnErFmzWj1vx44duOeeexAfH691vLy83GCxtZW7uzvc3NxaXEnn4uLSofE0/n8293+vy/cDUUdjzw2RES1evBiCIODJJ59EXV1dk+fr6+uxb98+zWM/Pz+cPn1aq82hQ4dQUVFh9Fj/LiQkBJ6enti7d6/W8dzcXBw7dqzV8++77z4AaDIh+NSpU0hPT8f9999vsFi9vLzw6KOPYtOmTdi8eTNGjx6N3r17t3qeSCRq0rtz+vRpHD9+XOvYzb0YrdG3fXP+8Y9/oKioCCqVqknPS3R0NEJCQtp87bYICQmBl5cXdu/eDUEQNMdzcnJ0+n4g6mjsuSEyotjYWMTHx2POnDmIiorC7NmzER4ejvr6eqSkpGDLli2IiIjQzMGYMmUKli5ditdeew133303FAoF3nvvvWYLsRmTWCxGXFwcnn76aTzyyCN44oknUFJSgri4OHh5eUEsvvXfRSEhIXjqqafw7rvvQiwWY+TIkcjOzsbSpUvh4+OD+fPnGzTeefPmYdCgQQCgWa3Umn/84x9YsWIFli1bhrvvvhvnzp3D8uXL4e/vD6VSqWnn4uICX19ffPvtt7j//vvRrVs3uLu7t7gcPjAwEA4ODti5cyfCwsLg7OwMb29veHt76/x+JkyYgJ07d2LUqFGYN28eYmJiYGtri8uXL+Pnn3/Gww8/jLFjx7Z6naSkpGa/d+RyOVxdXXWORywWY8WKFZg5cybGjh2LJ598EiUlJXj99dc5LEVmickNkZE9+eSTiImJ0Sz3zc/Ph62tLYKDgzFp0iQ8++yzmrYLFy5EWVkZtm3bhv/85z+IiYnB3r178fDDD3d43E899RREIhHWrFmDsWPHws/PDy+//DK+/fZb5Obmtnp+fHw8AgMD8dFHH2Hjxo2QyWQYMWIEVq1a1ewcm/aIiYmBn58fHBwcdO4VWrJkCaqqqvDRRx9hzZo1kMvl2Lx5M77++usmE3Y/+ugjLFy4EA899BBqa2sxderUFreBcHR0xMcff4y4uDgMGzYM9fX1WLZsWbP1i1oikUjw3Xff4Z133sGnn36KVatWwcbGBr169cLdd9+Nvn376nSdESNGNHs8ISEBDzzwgM7xAA1L4QFg9erV+Oc//wk/Pz+88sorOHz4sM4TnIk6ikj4ex8jEdEtlJSUIDg4GGPGjMGWLVtMHY7G6dOn0b9/f2zcuBFz5swxdThEZGJMboioWfn5+fj3v/+Ne++9F25ubsjJycHbb7+Ns2fPIjExEeHh4aYOEZmZmcjJycErr7yC3NxcXLhwAY6OjqYOi4hMjMNSRNQsqVSK7OxszJkzB8XFxXB0dMTtt9+OzZs3m0ViAwArVqzAp59+irCwMHz++edMbIgIAHtuiIiIyMpwKTgRERFZFSY3REREZFWY3BAREZFV6XQTitVqNa5evQoXFxetDeCIiIjIfAmCgPLycnh7e7daSLTTJTdXr16Fj4+PqcMgIiKiNrh06VKre/V1uuSmccO5S5cu6VV+nIiIiEynrKwMPj4+Om0c2+mSm8ahKFdXVyY3REREFkaXKSWcUExERERWhckNERERWRUmN0RERGRVmNwQERGRVWFyQ0RERFaFyQ0RERFZFSY3REREZFWY3BAREZFVYXJDREREVqXTVSgmIiIi41CpBZzMKkZBeQ16uNgjxr8bJOKO36TapD03v/76K0aPHg1vb2+IRCJ88803rZ5z+PBhREVFwd7eHgEBAdi8ebPxAyUiIqJbOnAmD3euPoSJH5zAvM9SMfGDE7hz9SEcOJPX4bGYNLmprKxE//798d577+nUPisrC6NGjcKQIUOQkpKCV155BXPnzsWXX35p5EiJiIioJQfO5GH2jmTkldZoHc8vrcHsHckdnuCYdFhq5MiRGDlypM7tN2/ejN69e2P9+vUAgLCwMCQmJuI///kP/vWvfxkpSiIiImqJSi0gbp8Cwv8/9ioUQS0GrnUTIAAQAYjbp8BQuWeHDVFZ1ITi48ePY9iwYVrHhg8fjsTERNTX1zd7Tm1tLcrKyrS+iIiIyDBOZhVremzu+NMGr293wDPfSmGrbHheAJBXWoOTWcUdFpNFJTf5+fnw8PDQOubh4QGlUonCwsJmz1m1ahVkMpnmy8fHpyNCJSIi6hQKymtgVwfM/MEOT+6XQlovQoUDYFfftF1HsajkBgBEIu0uLUEQmj3eaPHixSgtLdV8Xbp0yegxEhERdRbuecDrnzjgzjO2UIsEfHVnHd4aV4NKB+12PVzsOywmi1oK7unpifz8fK1jBQUFsLGxgZubW7PnSKVSSKXSjgiPiIjI4rR1+bYgCMj7KA+q5zLhXSPGDWc1No+uxbneaq12IgCesobrdhSLSm5iY2Oxb98+rWMHDx5EdHQ0bG1tTRQVERGRZTpwJg9x+xRaq5y8ZPZYNlqOERFeLZ6nLFciY1YGCnYVAABUdzhi2cDrKHfSbteYIi0bLe/QejcmHZaqqKhAamoqUlNTATQs9U5NTUVubi6AhiGlxx9/XNN+1qxZyMnJwYIFC5Ceno6PP/4YH330EV588UVThE9ERGSx2rp8uzy1HElRSQ2JjQTwX+WP+369DWuejoSnTHvoyVNmj/jJkbdMlIxBJDROWjGBX375Bffee2+T41OnTsW2bdswbdo0ZGdn45dfftE8d/jwYcyfPx9paWnw9vbGokWLMGvWLJ1fs6ysDDKZDKWlpXB1dTXE2yAiIrIoKrWAO1cfapLYNGocSjq66D5Nj4sgCLi6+SouzL8AoVaAtJcU8s/kkN0h07qusSoU6/P5bdLkxhSY3BARUWd3PLMIEz840Wq73U/ejthANyhLlTj35Dlc//w6AMDtH24I3RYKW7eOmxKiz+e3Rc25ISIiovbTdVl2QXkNyhLLoBivQM3FGohsRAhYHYBe83u1uErZHDC5ISIi6mR0WpYtAN2+qkDKmxcg1AuQ+koRviccroPMf9SDyQ0REZGFae/clhj/bvCS2SO/tAbNzU1xqgHmJDhCpWiYVOw+xh0hH4fAtqtlrExmckNERGRB2rp8++8kYhGWjZZj9o5kiACtBCfwqhizv5XCvUwEkZ0Igf8JRM9ne5r1MNTNLK5CMRERUWdlyN23R0R4IX7yX8u3RQIw4qQNXtlpD/cyMewD7BF5LBK9njPv+TXNYc8NERGRBbh59+2/a+vu2yMivDBU7onfkwtQuSAHtkeqAADdH+2OkA9CYCOzzDSBPTdEREQW4O+7bzenrbtvVxwvg2jsRdgeqYJIKkJQfBDke+QWm9gA7LkhIiKyCPos39aFoBaQuyYXWa9mASrAIcgB8r1yuAxwaU+YZoHJDRERkQXQdVdtXdrVFdQh/fF03PjfjYZzJvVA8OZg2LhYR1pgHe+CiIjIyrW2fFvX3bdLDpdAMVGBurw6iO3FCHovCJ5PeFrcpOFb4ZwbIiKiDqBSCzieWYRvU6/geGYRVGr9dj9qXL4N/LXbdiNddt8WVAKyV2Qj9b5U1OXVwTHMEZGnIuE1w8uqEhuAPTdERERGZ4jaNMBfy7dvvpZnK9eqza9F+uR0lPxUAgDwmOqB4I3BkDhJ2vaGzBw3ziQiIjKixto0N3/YNvaVxE+O1CvBAfSrUHzjpxtQPKZA/bV6iB3FCN4UDM+pnvq/ERPjxplERERmwBi1aYCGIarYQLdbthFUArLjspGzMgcQAKcIJ8j3yuEU5qTXe7BEnHNDRERkJMaqTdOa2qu1SL0/FTkrGhIbr5leiPw9slMkNgB7boiIiIzG0LVpdFH8v2KkT05HfWE9JM4SBL8fDI9JHga7viVgckNERGQkhqxN0xq1Uo3spdnIfTMXAODU3wnhe8PhGOzY7mtbGiY3REREt6DP5N2bGao2TWtqLtVAMVGBst/KAADes70RuC4QEnvrXA3VGiY3RERELWjvEu7G2jSzdyRDBGglOLrUptFF0Q9FSH88HcpiJSSuEoR8EIIe43q0+XrWgBOKiYiImtG4hPvmCcH5pTWYvSMZB87k6XSdxto0njLtoSdPmX2bloE3UterceHFC/jzH39CWayEc5QzopOjO31iA7DnhoiIqAlDL+EeEeGFoXLPNg9v3aw6uxqKCQqU/14OAOg5tycC1wRCLGWfBcDkhoiIqAl9lnC3Vm+mkS61aXRx/ZvrODf9HJQlSkhkEoRuDUX3sd3bfV1rwuSGiIjoJqZYwt0ada0amYsyceWdKwAAlxgXyPfI4eDn0GExWAomN0RERDfpyCXcuqi+WI20cWmoSKoAAPR6oRcC3giA2I7DUM1hckNERHSTjlrCrYuCLwpwbsY5qMpUsOlmg9BtoXAf7W7017VkTPmIiMjqqNQCjmcW4dvUKzieWQSVWr89ohuXcAN/LdluZKgl3K1R1aiQ8UwGFI8qoCpTwXWwK6JTo5nY6IA9N0REZFXaW5umUeMS7puv5dmGa+mr6nwVFOMUqEhtGIbq/XJv+C33g9iWfRK6EAmCoF86a+H02TKdiIgsS2Ntmps/2Br7V9pSV6Y9FYrb4trua8h4KgOqChVs3W0R+mko3Ea0f5WVpdPn85s9N0REZBUMXZumkaGWcLdGVa3ChXkXkPdBQ3FA2V0yyHfJIe0pNfprWxv2bxERkVXQpzaNuak8W4nkmOSGxEYE+C71Rf+f+jOxaSP23BARkVUwx9o0usjfno+M2RlQV6lh62GLsB1h6PaA8VdhWTMmN0REZBXMrTZNa1SVKpx/9jzyt+UDALrc1wVhO8Mg9WRvTXsxuSEiIqtgTrVpWlOZVom0cWmoUlQBYsDvdT/4vuILkcR4E5U7E865ISIiq2AOtWlaIwgC8j7KQ9JtSahSVMHOyw4DDg2A31I/JjYGxOSGiIjMQnsL7wF/1abxlGkPPXnK7Nu0DNyQlOVKnH38LM7NPAd1tRpdh3dFdGo0utzdxWQxWSsOSxERkckZqvAe0JDgDJV7dmhtmtZU/FGBtHFpqM6oBiSA/0p/9H6pN0QmjMmasYgfERGZlDEK75kLQRCQtyUP5+edh1ArQNpLirDdYehyZxdTh2Zx9Pn85rAUERGZTGuF94CGwnttGaIyNWWZEooJCmTMyoBQK6Dbg90ahqGY2BgdkxsiIjIZSy68dyvlSeVIjEzE9b3XIbIRIfA/gej7XV/YutmaOrROgXNuiIjIZCy18F5LBEHAlfeuIPPFTAh1AqS+Usg/k0N2u8zUoXUqTG6IiMhkLK3w3q3Ul9Tj3IxzKPyqEADgPsYdIR+HwLYre2s6GpMbIiJqs/bumG1JhfdupexkGRTjFajJroHItmEYqudzPSEScTWUKTC5ISKiNjHE8u3GwnuzdyRDBGglOOZSeO9WBEHA5bcv4+KiixCUAuwD7CHfI4drNFfjmhInFBMRkd4al2/fPBk4v7QGs3ck48CZPJ2vZc6F926lvrgeZx4+g8wXMiEoBXR/pDuik6OZ2JgB9twQEZFeWlu+LULD8u2hck+de1zMsfDerZQeK4ViggK1l2ohkorQ5+0+8J7lzWEoM8HkhoiI9KLP8u3YQDedrysRi/RqbwqCWsClty7h4pKLgApwCHKAfK8cLgNcTB0a/Q2TGyIi0ou1Ld/WVd31OpydehbF/22oudNjYg8Evx8MGxd+lJob/o8QEZFerGn5tq5Kfi2BYqICdVfrILYXo8+GPvCa6cVhKDPF5IaIiPRiLcu3dSGoBOSsykH2smxADTiGOkK+Vw7nvs6mDo1ugauliIhIL43Lt4G/lms3soTl27qqu1aH0yNOI3tpNqAGPKZ4IPJUJBMbC8DkhoioE1KpBRzPLMK3qVdwPLNI740pLXX5tq5uHLqBU/1P4caPNyB2FCNkawjCtofBxpkDHpaA/0tERJ2MIYrvAZa3fFsXgkpA9vJs5KzIAQTAMdwR4XvD4SR3MnVopAeRIAiWt498O5SVlUEmk6G0tBSuriy0RESdS2PxvZt/8TemI9bQ69JWtVdrkf5YOkp+KQEAeM7wRNCGIEgcJaYNjADo9/nNYSkiok6iteJ7QEPxPX2HqKxB8cFiJA5IRMkvJRA7iRG2IwyhH4YysbFQTG6IiDoJfYrvdRZqpRoXX7mI08NPo/56PZz6OyE6ORoej3mYOjRqB865ISLqJDpr8b2W1FyuQfrEdJQeLQUAeM/yRuC6QEgc2Ftj6Uzec7Np0yb4+/vD3t4eUVFROHLkyC3b79y5E/3794ejoyO8vLwwffp0FBUVdVC0RESWqzMW32tJ0f4iJA5IROnRUkhcJJDvkSM4PpiJjZUwaXKzZ88ePP/881iyZAlSUlIwZMgQjBw5Erm5uc22P3r0KB5//HHMmDEDaWlp+Pzzz3Hq1CnMnDmzgyMnIrI8jcX3WlrLJELDqilrKL7XEnW9GpkvZeLPB/+EskgJ50hnRKdEo8e4HqYOjQzIpMnNunXrMGPGDMycORNhYWFYv349fHx8EB8f32z7EydOwM/PD3PnzoW/vz/uvPNOPP3000hMTOzgyImIOl57a9N0luJ7LanJqUHqXam49NYlAEDP53oi8lgkHAIdTBwZGZrJkpu6ujokJSVh2LBhWseHDRuGY8eONXvO4MGDcfnyZezfvx+CIODatWv44osv8OCDD7b4OrW1tSgrK9P6IiKyNAfO5OHO1Ycw8YMTmPdZKiZ+cAJ3rj6EA2fy9LqOtRffa0nht4VIHJiIshNlkMgkCP8yHEEbgiCWmnx2BhmBySYUFxYWQqVSwcNDe0a6h4cH8vPzmz1n8ODB2LlzJ8aPH4+amhoolUo89NBDePfdd1t8nVWrViEuLs6gsRMRdaSWatPkl9Zg9o5kvZMSayy+1xJ1XcMw1JV3rgAAXGJcIP9MDgd/9tZYM5OnrDfvqCoIQou7rCoUCsydOxevvfYakpKScODAAWRlZWHWrFktXn/x4sUoLS3VfF26dMmg8RMRGZOxatNIxCLEBrrh4QE9ERvoZpWJTfXFaqTckaJJbHq90AsDjwxkYtMJmKznxt3dHRKJpEkvTUFBQZPenEarVq3CHXfcgYULFwIA+vXrBycnJwwZMgQrV66El1fTv1ykUimkUqnh3wARUQfQpzZNbKBbxwVm5q5/eR1nZ5yFqlQFm242CN0WCvfR7qYOizqIyXpu7OzsEBUVhYSEBK3jCQkJGDx4cLPnVFVVQSzWDlkiaVi218l2kSCiToK1afSjqlEh49kMpD2SBlWpCq6DXRGdEs3EppMxaRG/BQsWYMqUKYiOjkZsbCy2bNmC3NxczTDT4sWLceXKFWzfvh0AMHr0aDz55JOIj4/H8OHDkZeXh+effx4xMTHw9vY25VshIjIK1qbRXdX5KijGK1CRUgEA8FnkA/8V/hDbmnwGBnUwkyY348ePR1FREZYvX468vDxERERg//798PX1BQDk5eVp1byZNm0aysvL8d577+GFF15Aly5dcN9992H16tWmegtEREbVWJsmv7Sm2Xk3IjSsdLLm2jS6uPbZNWQ8lQFVuQq27rYI/TQUbiM4TNdZcVdwIiIz17haCoBWgsOdvAFVtQoXnr+AvC0NS+Jld8kg3yWHtCfnWlob7gpORGQm2lt4D+i8tWlaU3m2EsmDkhsSGxHg+6ov+v/Un4kNceNMIiJjOXAmD3H7FFqrnbxk9lg2Wq53QtKZatPoIv/TfGTMzoC6Ug3bHrYI2xmGbg907qE5+guHpYiIjKClwnscSmofVaUK5587j/ytDWVEutzXBWE7wiD1Ym+NteOwFBGRCRmr8F5nV5lWiaSYpIbERgz4xfmh/8H+TGyoCSY3REQGpk/hPWqdIAjI+zgPSbcloUpRBTsvO/T/qT/8XvODSNI5h+Xo1jjnhojIwFh4z3CUFUpkzMpAwc4CAEDXYV0R9mkY7HrYmTgyMmdMboiIDIyF9wyj4o8KpI1LQ3VGNSAB/Ff4o/ei3hB10knUpDsmN0REBsbCe+0jCALytuTh/LzzEGoF2PW0g/wzObrc2cXUoZGF4JwbIiIDk4hFWDZaDuCv1VGNGh8vGy3vtMu4b0VZpoRiogIZszIg1AroNqobolOjmdiQXpjcEBHdhIX3TKM8uRyJkYm4vuc6RDYiBLwVgL77+sLOnfNrSD8cliIi+hsW3ut4giDgysYryHwhE0KdAGlvKeSfySGLlZk6NLJQLOJHRPT/WHiv49WX1OPcjHMo/KoQAOD2kBtCt4bCtputiSMjc8MifkREemLhvY5XdrIMSQOTUPhVIUS2IvRZ3wcR30QwsaF2Y3JDRAQW3utIgiDg0tuXkHJnCmqya2Dvb4+Bvw1Er3m9IBJxyI7aj3NuiIjAwnsdpb64HmennUXRviIAgPu/3BHyYQhsu7C3hgyHyQ0REVh4ryOUHiuFYoICtZdqIbIToc/bfeA925u9NWRwTG6IiMDCe8YkqAVc+s8lXHzlIqACHPo4QL5XDpeBLqYOjawU59wQEYGF94yl7nod/vzHn7i4qCGx6TGhB6KSopjYkFExuSEiq8DCe+an5NcSJA5IRPF/iyG2FyN4SzDCdoXBxpWDBmRc/A4jIovHwnvmRVAJyFmVg+xl2YAacAhxQPjecDj3czZ1aNRJsIgfEVk0Ft4zL3XX6pA+OR03frwBAPCY4oGgTUGwcebf0tQ+LOJHRJ0CC++ZlxuHbiBxQCJu/HgDYgcxQraGIGx7GBMb6nBMbojIYrHwnnkQVAKylmXhjwf+QF1+HRzDHRGVGAWvaewxI9NgOk1EFouF90yv9mot0h9LR8kvJQAAzyc8EfRuECSOEtMGRp0akxsislgsvGdaxQeLkT45HfXX6yF2EiN4czA8J3uaOiwiJjdEZLlYeM801Eo1spdlI3dVLiAATv2cEL43HI4hjqYOjQgA59wQkQVj4b2OV3O5Bn/c+wdy32hIbLxneSPyRCQTGzIrTG6IyKKx8F7HKdpfhMQBiSg9WgqJiwTyz+QIjg+GxIHza8i8cFiKiCweC+8Zl7pejawlWbj01iUAgHOkM+R75HDsw94aMk9MbojIpFRqwSBJiUQsQmygmxEi7NxqcmqgmKBA2YkyAEDP53oi8K1AiKXs+CfzxeSGiEzGkNsmkOEVfluIs9PPQnlDCYlMgtCPQ9H9n91NHRZRq5h6E5FJNG6bcHMRvvzSGszekYwDZ/JMFBmp69S4MP8Czow5A+UNJVxuc0F0SjQTG7IYeic3fn5+WL58OXJzc40RDxF1Atw2wXxVZ1Uj5c4UXF5/GQDQa34vDDw6EA7+DiaOjEh3eic3L7zwAr799lsEBARg6NCh+Oyzz1BbW2uM2IjISnHbBPN0/cvrSByYiPJT5bDpaoOIbyPQZ10fiO3YyU+WRe/v2Oeeew5JSUlISkqCXC7H3Llz4eXlhWeffRbJycnGiJGIrAy3TTAvqhoVMp7NQNojaVCVquAa64ro1Gi4P+Ru6tCI2qTN6Xj//v3xzjvv4MqVK1i2bBk+/PBD3Hbbbejfvz8+/vhjCAK7k4moedw2wXxUXahCyuAUXN14FQDg85IPBhweAPvevPdkudq8Wqq+vh5ff/01tm7dioSEBNx+++2YMWMGrl69iiVLluDHH3/Erl27DBkrEVkJbptgHq59dg0ZT2VAVa6CjZsNwraHwW0Ul9OT5dM7uUlOTsbWrVuxe/duSCQSTJkyBW+//TZCQ0M1bYYNG4a77rrLoIESkfVo3DZh9o5kiACtBIfbJhifqlqFC/MvIO/9hhVpsiEyhO0Kg30v9taQddA7ubntttswdOhQxMfHY8yYMbC1tW3SRi6XY8KECQYJkIisU+O2CTfXufFknRujqjpXhbRxaag8XQmIgN6Le8Mvzg9iG04aJushEvScHJOTkwNfX19jxWN0ZWVlkMlkKC0thaurq6nDIer0DFWhmFqXvyMfGbMyoK5Uw7aHLcJ2hKHbUA79kWXQ5/Nb756be++9F6dOnYKbm/a4bElJCSIjI3Hx4kV9L0lEFsaQCQm3TTA+VZUK5589j/yt+QCALvd2QdjOMEi9pCaOjMg49E5usrOzoVKpmhyvra3FlStXDBIUEZkvbplgWSrTKpE2Lg1ViipABPgt84Pvq74QSdg7RtZL5+Tmu+++0/z7f//7H2QymeaxSqXCTz/9BD8/P4MGR0TmpXHLhJvHshu3TIifHMkEx0wIgoD8bfk4/8x5qKvVsPO0Q9iuMHS9t6upQyMyOp2TmzFjxgAARCIRpk6dqvWcra0t/Pz8sHbtWoMGR0Tmo7UtE0Ro2DJhqNyTc2ZMTFmhxPk553Ht02sAgK5DuyLs0zDYediZODKijqFzcqNWqwEA/v7+OHXqFNzdWbmSqDPRZ8sEzqExnYrTFUgbl4bqc9WAGPBf4Y/eL/eGiAkndSJ6z7nJysoyRhxEZOa4ZYJ5EwQBeR/k4cK8C1DXqGHX0w7y3XJ0GdLF1KERdTidkpsNGzbgqaeegr29PTZs2HDLtnPnzjVIYERkXrhlgvlSlimR8XQGCj4rAAB0G9kNodtDYefOYSjqnHSqc+Pv74/ExES4ubnB39+/5YuJRGa/FJx1bojaRqUWcOfqQ61umXB00X2cc9OBylPKoRinQPWFakACBKwKgM8LPhyGIqtj8Do3fx+K4rAUUefELRPMiyAIuLrpKi4suAChToC0txTyz+SQxcpaP5nIyrHeNhHprHHLBE+Z9tCTp8yey8A7UH1JPRTjFDj/7HkIdQLcHnJDdEo0Exui/6dTz82CBQt0vuC6devaHAwRGY+hqgqPiPDCULknt0wwkbJTZVCMV6AmqwYiWxEC1gSg17xeEIl4/4ka6ZTcpKSk6HQx/nARmSdDVxXmlgkdTxAEXNlwBZkLMyHUC7D3t4d8jxyut3HuINHN9N4409JxQjF1Ni1VFW78U4TDSeavvrgeZ584i6JviwAA7v9yR8iHIbDtYmviyIg6jj6f322ec3PhwgX873//Q3V1NYCGvyqIyLy0VlUYaKgqrFLz59dclZ4oReLARBR9WwSRnQhB7wUh/PNwJjZEt6B3clNUVIT7778fwcHBGDVqFPLy8gAAM2fOxAsvvGDwAImo7fSpKkzmRVALyH0rF6lDUlGbWwv7QHtEHo9Ez2d6cgoAUSv0Tm7mz58PW1tb5ObmwtHRUXN8/PjxOHDggEGDI6L2YVVhy1RXWIc/R/+Jiy9dhKAU0H18d0QnR8Ml0sXUoRFZBL2Tm4MHD2L16tXo1auX1vGgoCDk5OToHcCmTZvg7+8Pe3t7REVF4ciRI7dsX1tbiyVLlsDX1xdSqRSBgYH4+OOP9X5dos6AVYUtT8mREiQOSETx/mKIpCIEvx8M+W45bFz13i2HqNPS+6elsrJSq8emUWFhIaRSqV7X2rNnD55//nls2rQJd9xxB95//32MHDkSCoUCvXv3bvaccePG4dq1a/joo4/Qp08fFBQUQKlU6vs2iDqFGP9u8JLZt1pVOMa/W0eHRjcR1AJy38xF1mtZgApwCHFA+N5wOPdzNnVoRBZH79VSDz74ICIjI7FixQq4uLjg9OnT8PX1xYQJE6BWq/HFF1/ofK1BgwYhMjIS8fHxmmNhYWEYM2YMVq1a1aT9gQMHMGHCBFy8eBHdurXtlzFXS1Fn07haCmi+qjBXS5leXUEd0qek48bBGwAAj8keCIoPgo0ze2uIGhl1tdRbb72l6WGpq6vDSy+9hIiICPz6669YvXq1ztepq6tDUlIShg0bpnV82LBhOHbsWLPnfPfdd4iOjsaaNWvQs2dPBAcH48UXX9Ss2CKiplhV2Lzd+PkGEvsn4sbBGxA7iBHycQhCt4cysSFqB71/euRyOU6fPo34+HhIJBJUVlbin//8J5555hl4een+S7KwsBAqlQoeHh5axz08PJCfn9/sORcvXsTRo0dhb2+Pr7/+GoWFhZgzZw6Ki4tbnHdTW1uL2tpazeOysjKdYySyFqwqbH4ElYCclTnIXp4NqAFHuSPC94bDKdzJ1KERWbw2/Wng6emJuLg4gwRw85JGQRBaXOaoVqshEomwc+dOyGQNe6isW7cOjzzyCDZu3AgHB4cm56xatcpgsRJZMlYVNh+1ebVIn5yOkkMlAADP6Z4IejcIEieJaQMjshI6JTenT5/W+YL9+vXTqZ27uzskEkmTXpqCgoImvTmNvLy80LNnT01iAzTM0REEAZcvX0ZQUFCTcxYvXqy1N1ZZWRl8fHx0ipGIyNCKE4qRPjkd9QX1EDuJERwfDM8pnqYOi8iq6JTcDBgwACKRqEmvSuNc5L8fU6lUOr2wnZ0doqKikJCQgLFjx2qOJyQk4OGHH272nDvuuAOff/45Kioq4OzcsIIgIyMDYrG4ydL0RlKpVO9VXETmwlCbXZLpqZVqZL+ejdw3cgEBcOrrBPleOZxCOQxFZGg6JTdZWVmaf6ekpODFF1/EwoULERsbCwA4fvw41q5dizVr1uj14gsWLMCUKVMQHR2N2NhYbNmyBbm5uZg1axaAhl6XK1euYPv27QCASZMmYcWKFZg+fTri4uJQWFiIhQsX4oknnmh2SIrIkhl6s0synZrLNUiflI7SI6UAAK+nvNBnfR9IHDgMRWQMOiU3vr6+mn8/+uij2LBhA0aNGqU51q9fP/j4+GDp0qUYM2aMzi8+fvx4FBUVYfny5cjLy0NERAT279+veb28vDzk5uZq2js7OyMhIQHPPfccoqOj4ebmhnHjxmHlypU6vyaRJWhps8v80hrM3pHMVU4WpOi/RTj7+FnUF9ZD4ixB8AfB8JjQ/NA7ERmG3nVuHBwckJycjLCwMK3j6enpiIyMNPtl2axzQ+ZOpRZw5+pDLe4J1Vh47+ii+zhEZcbU9WpkvZqFS2suAQCcBzhDvlcOx6CmRVCJqHVGrXMTFhaGlStXoqbmr1+8tbW1WLlyZZOEh4j0x80uLV9Nbg1S707VJDbez3hj4PGBTGyIOojeS8E3b96M0aNHw8fHB/379wcA/PHHHxCJRPj+++8NHiBRZ8PNLi1b4XeFODvtLJQ3lJDIJAj9KBTd/9Xd1GERdSp6JzcxMTHIysrCjh07cPbsWQiCgPHjx2PSpElwcuKsf6L24maXlkldp8bFly/i8tuXAQAut7lA/pkcDgFc7EDU0dpUxM/R0RFPPfWUoWMhInCzS0tUnVUNxQQFyk+WAwB6Pd8LAasDILbTe+SfiAxAp+Tmu+++w8iRI2Fra4vvvvvulm0feughgwRG1FlJxCIsGy3H7B3JEKH5zS6XjZZzMrGZuP7VdZx94ixUpSrYdLFB6LZQuD/sbuqwiDo1nVZLicVi5Ofno0ePHhCLW/5LRCQS6VzEz1S4WoosBevcmDd1rRqZL2biyntXAACut7tC/pkc9r4cLiQyBn0+v3XquVGr1c3+m4iMh5tdmq+qC1VQjFegIrkCAODzkg/8V/pDbMthKCJzoPNPYu/evVFUVKR5/N5773GHbSIja9zs8uEBPREb6MbExgwU7C1AUmQSKpIrYONmg74/9EXg6kAmNkRmROefxsuXL2sNOb3yyisoLCw0SlBElkylFnA8swjfpl7B8cwiqNR61ckkM6WqVuHcrHNQjFdAVa6C7E4ZolOj4TaKO60TmZs2rZYC/to0k4j+wnky1qnqXBXSxqWh8nQlIAJ6L+4Nvzg/iG3YW0NkjviTSWQgjftB3VxduHE/qANn8kwUGbXHtZ3XkBiViMrTlbDtbot+B/oh4N8BTGyIzJhePTcffvghnJ2dAQBKpRLbtm2Du7v2kse5c+caLjoiC6FSC4jbp2i2Lo2AhiXccfsUGCr35LwZC6GqUuH83PPI/ygfANDl3i4I2xkGqZfUxJERUWt03jjTz88PItGtfymLRCJcvHjRIIEZC5eCkzEczyzCxA9OtNpu95O3IzaQczTMXaWiEmnj0lCVVgWIAN/XfOG31A8iCRNTIlMx+FJwAMjOzm5vXERWi/tBWY+8bXk4/8x5qKvUsPO0Q9jOMHS9r6upwyIiPbR5QjER/YX7QVk+ZYUS5585j2vbrwEAug7tirBPw2DnYWfiyIhIX0xuiAyA+0FZtoo/K6AYp0DV2SpADPgv90fvxb0h4vwoIovE6f5EBtC4HxTw1/5PjbgflPkSBAFXP7iK5JhkVJ2tgp23HQb8PAC+S3yZ2BBZMCY3RAYyIsIL8ZMj4SnTHnrylNkjfnIk69yYGWWZEumT0pHxVAbUNWp0G9kN0anR6HJXF1OHRkTtxGEpIgPiflCWoTylHIpxClRfqAYkQMCqAPi84MPeGiIr0abkJjMzE1u3bkVmZibeeecd9OjRAwcOHICPjw/Cw8MNHSORRWncD4rMjyAIuBp/FRfmX4BQJ0DqI4V8jxyyWJmpQyMiA9J7WOrw4cPo27cvfv/9d3z11VeoqGjYFff06dNYtmyZwQMkIjIEZakSinEKnH/mPIQ6AW4PuSE6NZqJDZEV0ju5efnll7Fy5UokJCTAzu6vJZL33nsvjh8/btDgiIgMoexUGRIHJuL6F9chshUhcF0gIr6JgG03W1OHRkRGoPew1J9//oldu3Y1Od69e3cUFRUZJCgiU1CpBc6VsTKCIODKhivIXJgJoV6AvZ895HvkcI1hdXIia6Z3ctOlSxfk5eXB399f63hKSgp69uxpsMCIOhJ387Y+9cX1OPvEWRR92/BHl/s/3RHyUQhsu7C3hsja6T0sNWnSJCxatAj5+fkQiURQq9X47bff8OKLL+Lxxx83RoxERsXdvK1P6YlSJA5MRNG3RRDZidDn3T4I/yKciQ1RJ6F3cvPvf/8bvXv3Rs+ePVFRUQG5XI677roLgwcPxquvvmqMGImMprXdvIGG3bxVap32lyUTE9QCcv+Ti9QhqajNrYV9oD0ij0ei17O9Wt34l4ish97DUra2tti5cydWrFiB5ORkqNVqDBw4EEFBQcaIj8ioTmYVN+mx+TsBQF5pDU5mFXN5t5mrK6zD2WlnUfxDMQCg+/juCNkSAhtXlvMi6mz07rlZvnw5qqqqEBAQgEceeQTjxo1DUFAQqqursXz5cmPESGQ03M3bOpQcLUHigEQU/1AMkVSE4M3BkO+WM7Eh6qT0Tm7i4uI0tW3+rqqqCnFxcQYJiqijcDdvyyaoBeSsykHqPamou1IHh2AHRJ2MgvfT3hyGIurE9P6zRhCEZn9p/PHHH+jWjTsek2Xhbt6Wq66gDulT0nHj4A0AgMdkDwTFB8HGmb01RJ2dzr8FunbtCpFIBJFIhODgYK0ER6VSoaKiArNmzTJKkETG0rib9+wdyRABWgkOd/M2Xzd+uYH0Semoy6uD2EGMoPeC4Dndk701RARAj+Rm/fr1EAQBTzzxBOLi4iCT/VWy3M7ODn5+foiNjTVKkETG1Lib9811bjxZ58bsCCoBOStzkL08G1ADjnJHhO8Nh1O4k6lDIyIzIhIEQa81rocPH8bgwYNha2uZ9SLKysogk8lQWloKV1dWKaW/sEKxeavNr0X6Y+koOVQCAPCc7omgd4MgcZKYNjAi6hD6fH7rPTh99913a/5dXV2N+vp6reeZMJCl4m7e5qv4x2KkP5aO+oJ6iJ3ECI4PhucUT1OHRURmSu/kpqqqCi+99BL27t3b7F5SKpXKIIEREamVamS/no3cN3IBAXDq6wT5XjmcQjkMRUQt03sp+MKFC3Ho0CFs2rQJUqkUH374IeLi4uDt7Y3t27cbI0Yi6oRqr9Tij/v/QO6/GxIbr6e8EPl7JBMbImqV3j03+/btw/bt23HPPffgiSeewJAhQ9CnTx/4+vpi586deOyxx4wRJxF1IkX/LcLZx8+ivrAeEmcJgj8IhscED1OHRUQWQu/kpri4WLMjuKurK4qLG0qd33nnnZg9e7ZhoyNqBScBWxd1vRpZr2bh0ppLAADnAc6Q75XDMcjRxJERkSXRO7kJCAhAdnY2fH19IZfLsXfvXsTExGDfvn3o0qWLEUIkat6BM3lNlm97cfm2xarJrYFiogJlx8oAAN7PeCPwP4GQ2HM1FBHpR+85N9OnT8cff/wBAFi8eLFm7s38+fOxcOFCgwdI1JwDZ/Iwe0dyk00v80trMHtHMg6cyTNRZNQWhfsKkTggEWXHyiBxlUD+uRzB7wUzsSGiNtG7zs3NcnNzkZiYiMDAQPTv399QcRkN69xYPpVawJ2rD7W4m3fjlglHF93HISozp65T4+Lii7i87jIAwCXaBfI9cjgEOJg4MiIyN/p8fuvdc7N9+3bU1tZqHvfu3Rv//Oc/ERYWxtVS1CFOZhW3mNgADVso5JXW4GRWcccFRXqrzqpGypAUTWLTc15PDDw6kIkNEbVbm4alSktLmxwvLy/H9OnTDRIU0a0UlLec2LSlHXW8619dR+LARJSfLIdNFxtEfBOBoPVBEEv1/pVERNSEwXYFv3z5stZ+U0TG0sPF3qDtqOOoa9XIfDETV967AgBwvd0V8s/ksPfl/xURGY7Oyc3AgQM1u4Lff//9sLH561SVSoWsrCyMGDHCKEES/V2Mfzd4yeyRX1qD5iaMNc65ifHv1tGh0S1UXaiCYrwCFckVAACfhT7w/7c/xLbsrSEiw9I5uRkzZgwAIDU1FcOHD4ezs7PmucZdwf/1r38ZPECim0nEIiwbLcfsHckQAVoJTmOf4rLRck4mNiMFewtwbuY5qMpVsHGzQdgnYXB7kPt4EZFx6L1a6pNPPsH48eNhb2+Z3chcLWU9WOfG/KmqVchckImrm68CAGR3yhC2Owz2vSzz9wcRmY4+n9/tWgpeU1ODPXv2oLKyEkOHDkVQUFBbL9VhmNxYF1YoNl9V56qQNi4NlacrAQC9F/eG33I/iG04DEVE+jNKcrNw4ULU1dXhnXfeAQDU1dUhJiYGCoUCjo6OUCqVSEhIQGxsbPvfgRExuSEyvms7r+Hc0+egrlTDtrstwj4NQ7fhnANFRG1nlDo3//3vf3H//fdrHu/cuRO5ubk4f/48bty4gUcffRQrV65se9REZPFUVSqcnXkW6ZPToa5Uo8s9XRCdGs3Ehog6lM4TinNzcyGXyzWPDx48iEceeQS+vr4AgHnz5mHUqFGGj5CILEKlohJp49JQlVYFiADfpb7we80PIgmHCYmoY+nccyMWi/H3EawTJ07g9ttv1zzu0qULbty4YdjoiMgi5G3LQ9JtSahKq4Kthy36/9gf/nH+TGyIyCR0Tm5CQ0Oxb98+AEBaWhpyc3Nx7733ap7PycmBh4eH4SMkq6NSCzieWYRvU6/geGYRVOp2bW9GJqSsUCJ9ajrOTT8HdZUaXR/oitv+uA1d7+tq6tCIqBPTeVhq4cKFmDhxIn744QekpaVh1KhR8Pf31zy/f/9+xMTEGCVIsh5cvm09Kv6sgGKcAlVnqwAx4BfnB9/FvuytISKT07nn5l//+hf279+Pfv36Yf78+dizZ4/W846OjpgzZ47BAyTrceBMHmbvSG6y6WV+aQ1m70jGgTN5JoqM9CEIAq5+eBXJMcmoOlsFO287DDg0AH6vcn4NEZmHdtW5sURcCm4aKrWAO1cfanE378YtE44uuo91asyYslyJjKczULC7AADQdXhXhH0aBrvudiaOjIisnVGWghO1x8ms4hYTG6BhC4W80hqczCruuKBIL+Wp5UiKSmpIbCRAwJsB6Le/HxMbIjI7Jk9uNm3aBH9/f9jb2yMqKgpHjhzR6bzffvsNNjY2GDBggHEDJIMoKG85sWlLO+o4giDgSvwVJN+ejOrz1ZD2kmLg4YHovag3ROxlIyIzZNLkZs+ePXj++eexZMkSpKSkYMiQIRg5ciRyc3NveV5paSkef/xxraKCZN56uOi2l5Cu7ahjKEuVUIxX4Pyc8xBqBbj9ww3RqdGQ3SEzdWhERC0yaXKzbt06zJgxAzNnzkRYWBjWr18PHx8fxMfH3/K8p59+GpMmTTL7rR7oLzH+3eAls0dLf+eL0LBqKsaflWzNRVliGRIjE3H98+sQ2YgQuDYQEd9FwNbN1tShERHdksmSm7q6OiQlJWHYsGFax4cNG4Zjx461eN7WrVuRmZmJZcuW6fQ6tbW1KCsr0/qijicRi7BsdEOF65sTnMbHy0bLOZnYDAiCgMsbLiNlcApqLtZA6ivFwKMD4bPAByIR/3+IyPzpVOdm4MCBOv9SS05O1qldYWEhVCpVk8J/Hh4eyM/Pb/ac8+fP4+WXX8aRI0dgY6NbiZ5Vq1YhLi5Op7ZkXCMivBA/ObJJnRtP1rkxG/U36nHuiXMo/KYQAOA+1h0hH4XAtit7a4jIcuiUIYwZM8ZoAdycNAmC0GwipVKpMGnSJMTFxSE4OFjn6y9evBgLFizQPC4rK4OPj0/bA6Z2GRHhhaFyT5zMKkZBeQ16uDQMRbHHxvTKfi9D2vg01ObUQmQnQuB/AtHz2Z7srSEii6NTcqPrEJA+3N3dIZFImvTSFBQUNLuNQ3l5ORITE5GSkoJnn30WAKBWqyEIAmxsbHDw4EHcd999Tc6TSqWQSqUGj5/aTiIWITbQzdRh0P8TBAGX113GxZcvQlAKsA+wR/jecLhEuZg6NCKiNtF5+wVDs7OzQ1RUFBISEjB27FjN8YSEBDz88MNN2ru6uuLPP//UOrZp0yYcOnQIX3zxhdZWEESkm/qiepyddhZF3xcBALqP646QLSGwkZnsVwMRUbvp/RtMpVLh7bffxt69e5Gbm4u6ujqt54uLdS/CtmDBAkyZMgXR0dGIjY3Fli1bkJubi1mzZgFoGFK6cuUKtm/fDrFYjIiICK3ze/ToAXt7+ybHiah1pb+VQjFBgdrLtRBJReizvg+8n/bmMBQRWTy9k5u4uDh8+OGHWLBgAZYuXYolS5YgOzsb33zzDV577TW9rjV+/HgUFRVh+fLlyMvLQ0REBPbv3w9fX18AQF5eXqs1b4hIP4JaQO6aXGS9mgWoAIdgB4TvDYdzf2dTh0ZEZBB67y0VGBiIDRs24MEHH4SLiwtSU1M1x06cOIFdu3YZK1aD4N5S1JnVXa/D2cfPovhAQw9rj8d6IDg+GDYuHIYiIvNm1L2l8vPz0bdvXwCAs7MzSktLAQD/+Mc/8MMPP7QhXCLqCCWHS5A4IBHFB4ohdhAj5MMQhH0axsSGiKyO3slNr169kJeXBwDo06cPDh48CAA4deoUVyURmSFBJSB7RTZS70tF3dU6OIY5IvJkJLxmeHF+DRFZJb3/ZBs7dix++uknDBo0CPPmzcPEiRPx0UcfITc3F/PnzzdGjETURrX5tUifnI6Sn0oAAJ7TPBH0XhAkThLTBkZEZER6z7m52YkTJ3Ds2DH06dMHDz30kKHiMhrOuWkblVpg4T0Lc+OnG1A8pkD9tXqIHcUIjg+G5+Oepg6LiKhN9Pn8bvdg++23347bb7+9vZchM3bgTF6TLRO8uGWC2RJUArLjspGzMgcQAKcIJ8g/l8Mp1MnUoRERdYg2JTcZGRn45ZdfUFBQALVarfWcvsvBybwdOJOH2TuScXP3Xn5pDWbvSEb85EgmOGak9motFJMUKD3cMNHf60kv9HmnDyQOHIYios5D7+Tmgw8+wOzZs+Hu7g5PT0+tCYkikYjJjRVRqQXE7VM0SWwAQEDDbt5x+xQYKvfkEJUZKP5fMdInp6O+sB4SZwmCtwTDY2LTrUyIiKyd3snNypUr8e9//xuLFi0yRjxkRk5mFWsNRd1MAJBXWoOTWcXcK8qE1Eo1spdmI/fNhoKXzgOcId8jh2Owo4kjIyIyDb2Tmxs3buDRRx81RixkZgrKW05s2tKODK/mUg0UExUo+60MAOA9xxuBawMhsecwFBF1XnrXuXn00Uc1tW3IuvVwsTdoOzKswu8LkTggEWW/lUHiKoF8rxzBG4OZ2BBRp6d3z02fPn2wdOlSnDhxAn379oWtra3W83PnzjVYcGRaMf7d4CWzR35pTbPzbkQAPGUNy8Kp46jr1Lj4ykVcXnsZAOAS7QL5HjkcAhxMHBkRkXnQu86Nv79/yxcTiXDx4sV2B2VMrHOjn8bVUgC0EpzG6cNcLdWxqrOroZigQPnv5QCAnvN6InB1IMRSvTthiYgsilHr3GRlZbU5MLI8IyK8ED85skmdG0/Wuelw17+5jnPTz0FZooRNFxuEbA1B9zHdTR0WEZHZ4Y551KoREV4YKvdkhWITUdeqkflSJq5suAIAcBnkgvA94bD35VwnIqLm6JTcLFiwACtWrICTkxMWLFhwy7br1q0zSGBkXiRiEZd7m0B1ZjXSxqehIqkCAODzog/83/CH2JbDUERELdEpuUlJSUF9fb3m3y3hDsNEhlPweQHOzTwHVZkKNt1sELY9DG4PMsEkImqNTsnNzz//jIsXL0Imk+Hnn382dkxEnZqqRoXMBZm4Gn8VAOB6hyvku+Ww9+EwFBGRLnTu2w4KCsL169c1j8ePH49r164ZJSiizqoqowrJtydrEpvei3tjwC8DmNgQEelB5+Tm5hXj+/fvR2VlpcEDIuqsru26hqSoJFT+UQnb7rbod6AfAt4IgNiG82uIiPTB1VJEJqaqUuHCvAvI+zAPANDlni4I2xkGqbfUxJEREVkmnZMbkUjUZMIwJxATtU9leiUU4xSoPFMJiADfpb7we80PIgl/toiI2krn5EYQBEybNg1SacNfkzU1NZg1axacnJy02n311VeGjZDISuV/ko+MORlQV6lh62EL+U45ut7f1dRhERFZPJ2Tm6lTp2o9njx5ssGDIeoMVJUqZDyTgWufNEzI7/pAV4TtCIOdh52JIyMisg46Jzdbt241ZhxEnULFmQooxilQlV4FiAG/OD/4LvblMBQRkQFxQrGVU6kFbptgBgRBQP7H+Tj/7Hmoa9Sw87aDfJccXe7uYurQiIisDpMbK3bgTF6TDS+9uOFlh1OWK5ExOwMFOwsAAN1GdEPo9lDYdecwFBGRMbCAhpU6cCYPs3ckayU2AJBfWoPZO5Jx4EyeiSLrXCr+qEBSdFJDYiMBAt4MQN8f+jKxISIyIiY3VkilFhC3TwGhmecaj8XtU0Clbq4FGYIgCLiy+QqSBiWhOqMaUh8pBv46EL0X9YaIw4JEREbF5MYKncwqbtJj83cCgLzSGpzMKu64oDoRZZkSigkKnJ99HkKtALfRbohOiYZssMzUoRERdQqcc2OFCspbTmza0o50V55UjrTxaajJrIHIRoSA1QHoNb8XC14SEXUgJjdWqIeLbpss6tqOWicIAq68dwWZL2ZCqBMg9ZUifE84XAe5mjo0IqJOh8mNFYrx7wYvmT3yS2uanXcjAuApa1gWTu1Xf6Me52acQ+HXhQAA97HuCPkoBLZdbU0cGRFR58Q5N1ZIIhZh2Wg5gIZE5u8aHy8bLWe9GwMo+70MSZFJKPy6ECI7Efps6IPwL8OZ2BARmRCTGys1IsIL8ZMj4SnTHnrylNkjfnIk69y0kyAIuLTuElLuTEFNdg3sA+wReSwSvZ7j/BoiIlPjsJQVGxHhhaFyT1YoNrD6onqcnXYWRd8XAQC6j+uOkC0hsJHxx4mIyBzwt7GVk4hFiA10M3UYVqP0WCkUExSovVQLkVSEPuv7wPtpb/bWEBGZESY3RDoQ1AIuvXUJF5dcBFSAQ5AD5HvlcBngYurQiIjoJkxuiFpRd70OZx8/i+IDDUUPe0zqgeDNwbBx4Y8PEZE54m9nolso+bUEiokK1F2tg9hejKD3guD5hCeHoYiIzBiTG6JmCCoBOatykL0sG1ADjmGOkO+VwznC2dShERFRK5jcEN2k7lodFI8pUPJTCQDAY6oHgjcGQ+IkMW1gRESkEyY3RH9z46cbUDymQP21eogdxQjeFAzPqZ6mDouIiPTA5IYIDcNQ2cuzkbMiBxAApwgnyPfK4RTmZOrQiIhIT0xuqNOrvVoLxSQFSg+XAgC8Znqhzzt9IHHkMBQRkSVickOdWvH/ipE+JR311+shcZYg+P1geEzyMHVYRETUDkxuqFNSK9XIXpqN3DdzAQBO/Z0QvjccjsGOJo6MiIjai8kNdTo1l2qgmKhA2W9lAADv2d4IXBcIiT2HoYiIrAGTG+pUin4oQvrj6VAWKyFxlSDkgxD0GNfD1GEREZEBMbmhTkFdr8bFxRdxee1lAIBzlDPC94TDIdDBxJEREZGhMbkhq1edXQ3FBAXKfy8HAPSc2xOBawIhlopNHBkRERkDkxuyate/uY5z089BWaKETRcbhHwcgu5ju5s6LCIiMiImN2SV1LVqZC7KxJV3rgAAXGJcIN8jh4Mfh6GIiKwdkxszpFILOJlVjILyGvRwsUeMfzdIxNyFWlfVmdVIG5+GiqQKAECvF3oh4I0AiO04DEVE1BkwuTEzB87kIW6fAnmlNZpjXjJ7LBstx4gILxNGZhkKPi/AuZnnoCpTwaabDUK3hcJ9tLupwyIiog7EP2XNyIEzeZi9I1krsQGA/NIazN6RjANn8kwUmflT1aiQMScDinEKqMpUcB3siujUaCY2RESdEJMbM6FSC4jbp4DQzHONx+L2KaBSN9eic6s6X4WU2BRcjb8KAOj9cm8M+GUA7H3sTRwZERGZgsmTm02bNsHf3x/29vaIiorCkSNHWmz71VdfYejQoejevTtcXV0RGxuL//3vfx0YrfGczCpu0mPzdwKAvNIanMwq7rigLMC13deQFJmEitQK2Lrbou9/+yJgVQDEtib/1iYiIhMx6SfAnj178Pzzz2PJkiVISUnBkCFDMHLkSOTm5jbb/tdff8XQoUOxf/9+JCUl4d5778Xo0aORkpLSwZEbXkF5y4lNW9pZO1W1CueePIf0SelQVaggu0uG6NRouI1wM3VoRERkYiJBEEw2zjFo0CBERkYiPj5ecywsLAxjxozBqlWrdLpGeHg4xo8fj9dee02n9mVlZZDJZCgtLYWrq2ub4jaG45lFmPjBiVbb7X7ydsQGdu4P8Mr0SijGKVB5phIQAb6v+sL3NV+IbdhbQ0RkrfT5/DbZp0FdXR2SkpIwbNgwrePDhg3DsWPHdLqGWq1GeXk5unXrZowQO1SMfzd4yezR0oJvERpWTcX4W/57bY/87flIik5C5ZlK2HrYot/BfvBf7s/EhoiINEz2iVBYWAiVSgUPDw+t4x4eHsjPz9fpGmvXrkVlZSXGjRvXYpva2lqUlZVpfZkjiViEZaPlANAkwWl8vGy0vNPWu1FVqnB2+lmcnXoW6io1utzXBdGp0ej2QOdO9oiIqCmT/7krEml/WAuC0ORYc3bv3o3XX38de/bsQY8eLe/qvGrVKshkMs2Xj49Pu2M2lhERXoifHAlPmfYqH0+ZPeInR3baOjcVZyqQdFsS8rflA2LAb7kf+h/sD6mn1NShERGRGTJZET93d3dIJJImvTQFBQVNenNutmfPHsyYMQOff/45HnjggVu2Xbx4MRYsWKB5XFZWZvYJzlC5JysUoyHRzf84H+efOw91tRp2XnYI2xWGrvd0NXVoRERkxkyW3NjZ2SEqKgoJCQkYO3as5nhCQgIefvjhFs/bvXs3nnjiCezevRsPPvhgq68jlUohlVrWX/gSsajTTxpWliuRMTsDBTsLAABdh3VF2KdhsOthZ+LIiIjI3Jl0+4UFCxZgypQpiI6ORmxsLLZs2YLc3FzMmjULQEOvy5UrV7B9+3YADYnN448/jnfeeQe33367ptfHwcEBMpnMZO+DDKvijwqkjUtDdUY1IAH8V/qj90u9IeqEvVdERKQ/kyY348ePR1FREZYvX468vDxERERg//798PX1BQDk5eVp1bx5//33oVQq8cwzz+CZZ57RHJ86dSq2bdvW0eGTgQmCgKvvX8WF5y9AqBUg7SVF2O4wdLmzi6lDIyIiC2LSOjemYK51bjo7ZZkS5548h+t7rwMAuj3YDaHbQmHnzmEoIiLS7/Obu4KTyZUnlSNtfBpqMmsgshHBf5U/fBb4cBiKiIjahMkNmYwgCLjy3hVkvpgJoU6A1FcK+WdyyG7n/CkiImo7JjdkEvUl9Tg34xwKvyoEALg97IbQraGw7Wpr4siIiMjSMbmhDld2sgyK8QrUZNdAZCtC4FuB6Dm3p07FG4mIiFrD5IY6jCAIuPz2ZVxcdBGCUoC9vz3ke+RwvY0Tu4mIyHCY3FCHqC+ux9lpZ1G0rwgA0P2R7gj5MAQ2Mn4LEhGRYfGThYyu9FgpFBMUqL1UC5GdCH3e7gPv2d4chiIiIqNgckNGI6gFXPrPJVx85SKgAhz6OEC+Vw6XgS6mDo2IiKwYkxsyirrrdTg79SyK/1sMAOgxsQeC3w+GjQu/5YiIyLj4SUMGV/JrCRQTFai7WgexvRh9NvSB10wvDkMREVGHYHJDBiOoBeSuykXWa1mAGnAMdYR8rxzOfZ1NHRoREXUiTG7IIOqu1SF9SjpuJNwAAHg87oGgjUGwcea3GBERdSx+8lC73Th0A+mPpaMuvw5iRzGCNgbBa5qXqcMiIqJOiskNtZmgEpC9Ihs5y3MAAXAMd0T43nA4yZ1MHRoREXViTG6oTWrzapE+KR0lv5QAALxmeqHPO30gcZSYNjAiIur0mNyQ3ooPFiN9cjrqr9dD4ixB8PvB8JjkYeqwiIiIADC5IT2olWpkL8tG7qpcQACc+jshfG84HIMdTR0aERGRBpMb0knN5RqkT0pH6ZFSAID3bG8ErguExJ7DUEREZF6Y3FCrivYXIf3xdCiLlJC4SBDyYQh6jOth6rCIiIiaxeSGWqSuVyNrSRYuvXUJAOAc5YzwPeFwCHQwcWREREQtY3JDzarJqYFiggJlJ8oAAD2f64nAtwIhlopNHBkREdGtMbmhJgq/LcTZ6WehvKGETRcbhHwcgu5ju5s6LCIiIp0wuSENdZ0aFxddxOX1lwEALjEukO+Rw8GPw1BERGQ5mNwQAKA6qxqK8QqUnyoHAPR6oRcC3giA2I7DUEREZFmY3BCuf3kdZ2echapUBZtuNgjdFgr30e6mDouIiKhNmNx0YqoaFTJfzMTVjVcBAK6DXSHfLYd9b3sTR0ZERNR2TG46qarzVVCMV6AipQIA4LPIB/4r/CG25TAUERFZNiY3ndC1z64h46kMqMpVsHW3ReinoXAb4WbqsIiIiAyCyU0noqpW4cLzF5C3JQ8AILtLBvkuOaQ9pSaOjIiIyHCY3HQSlWcroRinQOWflYAI8F3iC99lvhDbcBiKiIisC5ObTiD/03xkzM6AulIN2x62CNsZhm4PdDN1WEREREbB5MaKqSpVOP/ceeRvzQcAdLmvC8J2hEHqxWEoIiKyXkxurFRlWiXSxqWhSlEFiAG/ZX7wXeILkURk6tCIiIiMismNlREEAflb83H+2fNQV6th52WHsF1h6HpPV1OHRkRE1CGY3FgRZYUS52efx7Ud1wAAXYd1RdinYbDrYWfiyIiIiDoOkxsrUXG6AmmPpqE6oxqQAP4r/NF7UW+IxByGIiKizoXJjYUTBAF5W/Jwft55CLUC7HraQf6ZHF3u7GLq0IiIiEyCyY2BqNQCTmYVo6C8Bj1c7BHj3w0SI/eaKMuUOPfUOVzfcx0A0O3BbgjdFgo7dw5DERFR58XkxgAOnMlD3D4F8kprNMe8ZPZYNlqOERFeRnnN8uRyKMYrUH2hGiIbEfxX+cNngQ+HoYiIqNNjedp2OnAmD7N3JGslNgCQX1qD2TuSceBMnkFfTxAEXH7vMpJjk1F9oRpSXykGHBmA3i9yfg0RERHA5KZdVGoBcfsUEJp5rvFY3D4FVOrmWuivvqQeaY+m4cJzFyDUCXB72A3RKdGQ3S4zyPWJiIisAZObdjiZVdykx+bvBAB5pTU4mVXc7tcqO1WGpMgkFH5ZCJGtCH3W90HE1xGw7Wrb7msTERFZE865aYeC8pYTm7a0a44gCLj8zmVcfOkihHoB9v72kO+Rw/U21zZfk4iIyJoxuWmHHi72Bm13s/riepydfhZF3xUBALo/0h0hH4bARsb/NiIiopbwU7IdYvy7wUtmj/zSmmbn3YgAeMoaloXrq/R4KRQTFKjNrYVIKkKft/vAe5Y3RCJOGiYiIroVzrlpB4lYhGWj5QAaEpm/a3y8bLRcr3o3glpA7lu5SL0rFbW5tXAIckDkiUj0nN2TiQ0REZEOmNy004gIL8RPjoSnTHvoyVNmj/jJkXrVuakrrMOfo/9smF+jFNBjYg9EJUXBZYCLocMmIiKyWhyWMoAREV4YKvdsV4XikiMlUExUoO5KHcT2YvTZ0AdeM73YW0NERKQnJjcGIhGLEBvopvd5glpA7pu5yHotC1ABjqGOkO+Vw7mvsxGiJCIisn5MbkyorqAO6ZPTcSPhBgDA43EPBG0Mgo0z/1uIiIjaip+iJnLj5xtIn5SOuvw6iB3FCNoYBK9pxtmHioiIqDNhctPBBJWAnJU5yF6eDagBx3BHhO8Nh5PcydShERERWQUmNx2oNq8W6ZPTUXKoBADgOcMTQRuCIHGUmDYwIiIiK8LkpoMUJxQjfXI66gvqIXYSI+T9EHg85mHqsIiIiKwOkxsjUyvVyH49G7lv5AIC4NTfCeF7w+EY7Gjq0IiIiKwSkxsjqrlcg/RJ6Sg9UgoA8J7ljcB1gZA4cBiKiIjIWJjcGEnRf4uQPiUdyiIlJC4ShHwYgh7jepg6LCIiIqtn8u0XNm3aBH9/f9jb2yMqKgpHjhy5ZfvDhw8jKioK9vb2CAgIwObNmzsoUt2o69XIXJSJP0f9CWWREs6RzohKjmJiQ0RE1EFMmtzs2bMHzz//PJYsWYKUlBQMGTIEI0eORG5ubrPts7KyMGrUKAwZMgQpKSl45ZVXMHfuXHz55ZcdHHnzanJrkHp3Ki6tuQQA6PlcT0Qei4RjH86vISIi6igiQRAEU734oEGDEBkZifj4eM2xsLAwjBkzBqtWrWrSftGiRfjuu++Qnp6uOTZr1iz88ccfOH78uE6vWVZWBplMhtLSUri6urb/TTRe9/cynB55GsobSkhkEoR+HIru/+xusOsTERF1Zvp8fpus56aurg5JSUkYNmyY1vFhw4bh2LFjzZ5z/PjxJu2HDx+OxMRE1NfXN3tObW0tysrKtL6MwTHUETZdbOBymwuiU6KZ2BAREZmIyZKbwsJCqFQqeHho13rx8PBAfn5+s+fk5+c3216pVKKwsLDZc1atWgWZTKb58vHxMcwbuImNzAb9f+qPgUcHwsHfwSivQURERK0z+YRikUik9VgQhCbHWmvf3PFGixcvRmlpqebr0qVL7Yy4ZQ7+DhDbmfyWEhERdWomWwru7u4OiUTSpJemoKCgSe9MI09Pz2bb29jYwM3NrdlzpFIppFKpYYImIiIis2eybgY7OztERUUhISFB63hCQgIGDx7c7DmxsbFN2h88eBDR0dGwtbU1WqxERERkOUw6hrJgwQJ8+OGH+Pjjj5Geno758+cjNzcXs2bNAtAwpPT4449r2s+aNQs5OTlYsGAB0tPT8fHHH+Ojjz7Ciy++aKq3QERERGbGpBWKx48fj6KiIixfvhx5eXmIiIjA/v374evrCwDIy8vTqnnj7++P/fv3Y/78+di4cSO8vb2xYcMG/Otf/zLVWyAiIiIzY9I6N6ZgrDo3REREZDwWUeeGiIiIyBiY3BAREZFVYXJDREREVoXJDREREVkVJjdERERkVZjcEBERkVVhckNERERWhckNERERWRWTVig2hcaahWVlZSaOhIiIiHTV+LmtS+3hTpfclJeXAwB8fHxMHAkRERHpq7y8HDKZ7JZtOt32C2q1GlevXoWLiwtEIpHBrltWVgYfHx9cunSJ2zoYEe9zx+B97ji81x2D97njGOteC4KA8vJyeHt7Qyy+9ayaTtdzIxaL0atXL6Nd39XVlT84HYD3uWPwPncc3uuOwfvccYxxr1vrsWnECcVERERkVZjcEBERkVVhcmMgUqkUy5Ytg1QqNXUoVo33uWPwPncc3uuOwfvccczhXne6CcVERERk3dhzQ0RERFaFyQ0RERFZFSY3REREZFWY3BAREZFVYXKjo02bNsHf3x/29vaIiorCkSNHbtn+8OHDiIqKgr29PQICArB58+YOitTy6XOvv/rqKwwdOhTdu3eHq6srYmNj8b///a8Do7Vc+n5PN/rtt99gY2ODAQMGGDdAK6Lvva6trcWSJUvg6+sLqVSKwMBAfPzxxx0UreXS9z7v3LkT/fv3h6OjI7y8vDB9+nQUFRV1ULSW6ddff8Xo0aPh7e0NkUiEb775ptVzTPJ5KFCrPvvsM8HW1lb44IMPBIVCIcybN09wcnIScnJymm1/8eJFwdHRUZg3b56gUCiEDz74QLC1tRW++OKLDo7c8uh7r+fNmyesXr1aOHnypJCRkSEsXrxYsLW1FZKTkzs4csui731uVFJSIgQEBAjDhg0T+vfv3zHBWri23OuHHnpIGDRokJCQkCBkZWUJv//+u/Dbb791YNSWR9/7fOTIEUEsFgvvvPOOcPHiReHIkSNCeHi4MGbMmA6O3LLs379fWLJkifDll18KAISvv/76lu1N9XnI5EYHMTExwqxZs7SOhYaGCi+//HKz7V966SUhNDRU69jTTz8t3H777UaL0Vroe6+bI5fLhbi4OEOHZlXaep/Hjx8vvPrqq8KyZcuY3OhI33v93//+V5DJZEJRUVFHhGc19L3Pb731lhAQEKB1bMOGDUKvXr2MFqO10SW5MdXnIYelWlFXV4ekpCQMGzZM6/iwYcNw7NixZs85fvx4k/bDhw9HYmIi6uvrjRarpWvLvb6ZWq1GeXk5unXrZowQrUJb7/PWrVuRmZmJZcuWGTtEq9GWe/3dd98hOjoaa9asQc+ePREcHIwXX3wR1dXVHRGyRWrLfR48eDAuX76M/fv3QxAEXLt2DV988QUefPDBjgi50zDV52Gn2zhTX4WFhVCpVPDw8NA67uHhgfz8/GbPyc/Pb7a9UqlEYWEhvLy8jBavJWvLvb7Z2rVrUVlZiXHjxhkjRKvQlvt8/vx5vPzyyzhy5AhsbPhrQ1dtudcXL17E0aNHYW9vj6+//hqFhYWYM2cOiouLOe+mBW25z4MHD8bOnTsxfvx41NTUQKlU4qGHHsK7777bESF3Gqb6PGTPjY5EIpHWY0EQmhxrrX1zx6kpfe91o927d+P111/Hnj170KNHD2OFZzV0vc8qlQqTJk1CXFwcgoODOyo8q6LP97RarYZIJMLOnTsRExODUaNGYd26ddi2bRt7b1qhz31WKBSYO3cuXnvtNSQlJeHAgQPIysrCrFmzOiLUTsUUn4f8E6wV7u7ukEgkTbL/goKCJtloI09Pz2bb29jYwM3NzWixWrq23OtGe/bswYwZM/D555/jgQceMGaYFk/f+1xeXo7ExESkpKTg2WefBdDwASwIAmxsbHDw4EHcd999HRK7pWnL97SXlxd69uwJmUymORYWFgZBEHD58mUEBQUZNWZL1Jb7vGrVKtxxxx1YuHAhAKBfv35wcnLCkCFDsHLlSvawG4ipPg/Zc9MKOzs7REVFISEhQet4QkICBg8e3Ow5sbGxTdofPHgQ0dHRsLW1NVqslq4t9xpo6LGZNm0adu3axfFyHeh7n11dXfHnn38iNTVV8zVr1iyEhIQgNTUVgwYN6qjQLU5bvqfvuOMOXL16FRUVFZpjGRkZEIvF6NWrl1HjtVRtuc9VVVUQi7U/AiUSCYC/ehao/Uz2eWjU6cpWonGJ4UcffSQoFArh+eefF5ycnITs7GxBEATh5ZdfFqZMmaJp37j0bf78+YJCoRA++ugjLgXXkb73eteuXYKNjY2wceNGIS8vT/NVUlJiqrdgEfS9zzfjaind6Xuvy8vLhV69egmPPPKIkJaWJhw+fFgICgoSZs6caaq3YBH0vc9bt24VbGxshE2bNgmZmZnC0aNHhejoaCEmJsZUb8EilJeXCykpKUJKSooAQFi3bp2QkpKiWXJvLp+HTG50tHHjRsHX11ews7MTIiMjhcOHD2uemzp1qnD33Xdrtf/ll1+EgQMHCnZ2doKfn58QHx/fwRFbLn3u9d133y0AaPI1derUjg/cwuj7Pf13TG70o++9Tk9PFx544AHBwcFB6NWrl7BgwQKhqqqqg6O2PPre5w0bNghyuVxwcHAQvLy8hMcee0y4fPlyB0dtWX7++edb/s41l89DkSCw/42IiIisB+fcEBERkVVhckNERERWhckNERERWRUmN0RERGRVmNwQERGRVWFyQ0RERFaFyQ0RERFZFSY3RNSsX375BSKRCCUlJR36uq+//joGDBjQoa8JmO79GoKh7tm2bdvQpUuXdl+HyNSY3BCZmWnTpkEkEjX5unDhgtFe85577sHzzz+vdWzw4MHIy8vT2sDRHGRnZ2vdl65du+Kuu+7C4cOHdb5Gc++3rf4ei5OTE4KCgjBt2jQkJSUZ5PrNvd4333xjlGsTWQsmN0RmaMSIEcjLy9P68vf3b9Kurq7OaDHY2dnB09MTIpHIaK/RHj/++CPy8vJw+PBhuLq6YtSoUcjKyjJJLFu3bkVeXh7S0tKwceNGVFRUYNCgQdi+fbtJ4iHq7JjcEJkhqVQKT09PrS+JRIJ77rkHzz77LBYsWAB3d3cMHToUALBu3Tr07dsXTk5O8PHxwZw5c7R2lQaA3377DXfffTccHR3RtWtXDB8+HDdu3MC0adNw+PBhvPPOO5oeiOzs7GaHab788kuEh4dDKpXCz88Pa9eu1XoNPz8/vPHGG3jiiSfg4uKC3r17Y8uWLVptFi1ahODgYDg6OiIgIABLly5FfX293vfIzc0Nnp6e6NevH95//31UVVXh4MGDKCoqwsSJE9GrVy84Ojqib9++2L17t+a8lt5vo6SkJERHR8PR0RGDBw/GuXPnWo2lS5cu8PT0hJ+fH4YNG4YvvvgCjz32GJ599lncuHFD0+7YsWO466674ODgAB8fH8ydOxeVlZVa92/FihWYNGkSnJ2d4e3tjXfffVfreQAYO3YsRCKR5nGjTz/9FH5+fpDJZJgwYQLKy8tvGfe2bdvQu3dvODo6YuzYsSgqKmr1vRJZAiY3RBbmk08+gY2NDX777Te8//77AACxWIwNGzbgzJkz+OSTT3Do0CG89NJLmnNSU1Nx//33Izw8HMePH8fRo0cxevRoqFQqvPPOO4iNjcWTTz6p6SXy8fFp8rpJSUkYN24cJkyYgD///BOvv/46li5dim3btmm1W7t2LaKjo5GSkoI5c+Zg9uzZOHv2rOZ5FxcXbNu2DQqFAu+88w4++OADvP322+26J46OjgCA+vp61NTUICoqCt9//z3OnDmDp556ClOmTMHvv/8OAK2+3yVLlmDt2rVITEyEjY0NnnjiiTbFNH/+fJSXlyMhIQEA8Oeff2L48OH45z//idOnT2PPnj04evQonn32Wa3z3nrrLfTr1w/JyclYvHgx5s+fr7nGqVOnAPzVU9T4GAAyMzPxzTff4Pvvv8f333+Pw4cP480332wxvt9//x1PPPEE5syZg9TUVNx7771YuXJlm94rkdkx+tacRKSXqVOnChKJRHByctJ8PfLII4IgNOyCPmDAgFavsXfvXsHNzU3zeOLEicIdd9zRYvu7775bmDdvntaxxt1/b9y4IQiCIEyaNEkYOnSoVpuFCxcKcrlc89jX11eYPHmy5rFarRZ69Ohxy12A16xZI0RFRWket7bjeFZWlgBASElJEQRBECoqKoSnn35akEgkwunTp5s9Z9SoUcILL7yg0/v98ccfNcd++OEHAYBQXV3dYjwAhK+//rrJ8erqagGAsHr1akEQBGHKlCnCU089pdXmyJEjglgs1lzf19dXGDFihFab8ePHCyNHjrzl6y1btkxwdHQUysrKNMcWLlwoDBo0qMW4J06c2OxryWSyFs8hshQ2JsyriKgF9957L+Lj4zWPnZycNP+Ojo5u0v7nn3/GG2+8AYVCgbKyMiiVStTU1KCyshJOTk5ITU3Fo48+2q6Y0tPT8fDDD2sdu+OOO7B+/XqoVCpIJBIAQL9+/TTPi0QieHp6oqCgQHPsiy++wPr163HhwgVUVFRAqVTC1dVV73gGDx4MsViMqqoqeHl5Ydu2bejbty9UKhXefPNN7NmzB1euXEFtbS1qa2u17uGt/D1+Ly8vAEBBQQF69+6tV3yCIACAZs5SUlISLly4gJ07d2q1UavVyMrKQlhYGAAgNjZW6zqxsbFYv359q6/n5+cHFxcXrdj/ft9vlp6ejrFjxzZ5rQMHDrT6WkTmjskNkRlycnJCnz59Wnzu73JycjBq1CjMmjULK1asQLdu3XD06FHMmDFDM5fFwcGh3TEJgtBkcnHjB/jf2draaj0WiURQq9UAgBMnTmDChAmIi4vD8OHDIZPJ8NlnnzWZu6OLPXv2QC6Xo0uXLnBzc9McX7t2Ld5++22sX79eMw/p+eef13ny9d/jb3y/jfHrIz09HQA0E8HVajWefvppzJ07t0nb1hInXSZ13+q+N6e5/zsia8HkhsjCJSYmQqlUYu3atRCLG6bR7d27V6tNv3798NNPPyEuLq7Za9jZ2UGlUt3ydeRyOY4ePap17NixYwgODtb02rTmt99+g6+vL5YsWaI5lpOTo9O5N/Px8UFgYGCT40eOHMHDDz+MyZMnA2hIKs6fP6/pGQF0e7/ttX79eri6uuKBBx4AAERGRiItLa3FpLXRiRMnmjwODQ3VPLa1tTVI7HK5vNnXIrIGnFBMZOECAwOhVCrx7rvv4uLFi/j000+xefNmrTaLFy/GqVOnMGfOHJw+fRpnz55FfHw8CgsLATQMafz+++/Izs5GYWFhs3/xv/DCC/jpp5+wYsUKZGRk4JNPPsF7772HF198UedY+/Tpg9zcXHz22WfIzMzEhg0b8PXXX7fvBjTzGgkJCTh27BjS09Px9NNPIz8/X6uNLu9XHyUlJcjPz0dOTg4SEhLwyCOPYNeuXYiPj9cUxVu0aBGOHz+OZ555BqmpqTh//jy+++47PPfcc1rX+u2337BmzRpkZGRg48aN+PzzzzFv3jyt2H/66Sfk5+drrcTS19y5c3HgwAHNa7333nsckiKrweSGyMINGDAA69atw+rVqxEREYGdO3di1apVWm2Cg4Nx8OBB/PHHH4iJiUFsbCy+/fZb2Ng0dN6++OKLkEgkkMvl6N69O3Jzc5u8TmRkJPbu3YvPPvsMEREReO2117B8+XJMmzZN51gffvhhzJ8/H88++ywGDBiAY8eOYenSpe16/zdbunQpIiMjMXz4cNxzzz3w9PTEmDFjtNro8n71MX36dHh5eSE0NBSzZ8+Gs7MzTp48iUmTJmna9OvXD4cPH8b58+cxZMgQDBw4EEuXLtXM62n0wgsvICkpCQMHDsSKFSuwdu1aDB8+XPP82rVrkZCQAB8fHwwcOLDNMd9+++348MMP8e6772LAgAE4ePAgXn311TZfj8iciAQOvBIRmQU/Pz88//zzBqueTNRZseeGiIiIrAqTGyIiIrIqHJYiIiIiq8KeGyIiIrIqTG6IiIjIqjC5ISIiIqvC5IaIiIisCpMbIiIisipMboiIiMiqMLkhIiIiq8LkhoiIiKwKkxsiIiKyKv8HvH4nkC2xpVwAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "run_data = load_run_data(f'results_test/12_qbit_15_1cull.pkl')\n",
    "\n",
    "depth = run_data['n_paths']/(2**run_data[\"n_qbits\"])\n",
    "fidelity = run_data['fidelities']\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.scatter(depth, fidelity, label='Low-Value Path Culling')\n",
    "ax.plot(depth, depth, c='m')\n",
    "ax.set_xlabel('Fractional Path Depth d')\n",
    "ax.set_ylabel('Final State Fidelity')\n",
    "ax.set_title('Culling only at the End')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7082fce0-f0e4-4be5-be13-ab4b1b870f20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 5, 1, 2, 3, 4]\n"
     ]
    }
   ],
   "source": [
    "x = [0,1,2,3,4]\n",
    "x.insert(1, 5)\n",
    "print(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "dbcb4c9f-b50e-4f7f-84ed-afa54dbc7bcc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2, 1]\n"
     ]
    }
   ],
   "source": [
    "x = [2,1]\n",
    "sorted(x)\n",
    "print(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fdd36a50-4167-41cd-ad98-b1e56df8dd06",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/notebooks/test_mps.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5c2d112e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pennylane as qml\n",
    "import numpy as np\n",
    "import time\n",
    "from tqdm import tqdm\n",
    "\n",
    "import quimb.tensor as qtn\n",
    "\n",
    "import sparse_circuit as sc\n",
    "\n",
    "from sparse_circuit import haar_2qbit_square, zero_bitstring_coo\n",
    "from sparse_circuit import construct_random_wire_list, convert_gate_to_coo, trim_n_coo, construct_worst_wire_list\n",
    "from sparse_circuit import quantum_circuit\n",
    "from sparse_circuit import compute_mps_metrics\n",
    "from sparse_circuit import load_run_data, save_run_data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fa819599",
   "metadata": {},
   "source": [
    "# Run with a constant qubit number"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0f130751",
   "metadata": {},
   "source": [
    "### 16 Qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19a1fa46",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 16\n",
    "n_layers = 5\n",
    "n_vals = 20\n",
    "\n",
    "min_dim = 2**(n_qbits/2)/16\n",
    "max_dim = 2**(n_qbits/2)\n",
    "\n",
    "compute_mps_metrics(n_qbits, n_layers, min_dim, max_dim, n_vals, layer_type='random')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c56bcb98",
   "metadata": {},
   "source": [
    "### 18 Qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed015fa5",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 18\n",
    "n_layers = 5\n",
    "n_vals = 20\n",
    "\n",
    "min_dim = 2**(n_qbits/2)/16\n",
    "max_dim = 2**(n_qbits/2)\n",
    "\n",
    "compute_mps_metrics(n_qbits, n_layers, min_dim, max_dim, n_vals, layer_type='worst')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "51eff665",
   "metadata": {},
   "source": [
    "### 20 Qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "992189bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 20\n",
    "n_layers = 5\n",
    "n_vals = 20\n",
    "\n",
    "min_dim = 2**(n_qbits/2)/16\n",
    "max_dim = 2**(n_qbits/2)\n",
    "\n",
    "compute_mps_metrics(n_qbits, n_layers, min_dim, max_dim, n_vals, layer_type='worst')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f28b8c78",
   "metadata": {},
   "source": [
    "### 22 Qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e5eaae8f",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 22\n",
    "n_layers = 5\n",
    "n_vals = 20\n",
    "\n",
    "min_dim = 2**(n_qbits/2)/16\n",
    "max_dim = 2**(n_qbits/2)\n",
    "\n",
    "compute_mps_metrics(n_qbits, n_layers, min_dim, max_dim, n_vals, layer_type='worst')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a3814a4",
   "metadata": {},
   "source": [
    "### 24 Qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fe3d961e",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits = 24\n",
    "n_layers = 5\n",
    "n_vals = 20\n",
    "\n",
    "min_dim = 2**(n_qbits/2)/16\n",
    "max_dim = 2**(n_qbits/2)\n",
    "\n",
    "compute_mps_metrics(n_qbits, n_layers, min_dim, max_dim, n_vals, layer_type='worst')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "21d18bc2",
   "metadata": {},
   "source": [
    "# Increase qubit count"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "94b1bb68",
   "metadata": {},
   "source": [
    "### 16 Bond Dim"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9616a169",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/10 [00:00<?, ?it/s]/tmp/ipykernel_3810/1992859811.py:33: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  fidelities[i] = (output_approx.conj() @ output_exact)**2\n",
      "100%|██████████| 10/10 [00:00<00:00, 24.49it/s]\n"
     ]
    }
   ],
   "source": [
    "n_qbits_list = np.arange(12, 32)\n",
    "n_layers = 5\n",
    "\n",
    "#we use the same max bond dimension for every \n",
    "max_bond_dim = int(2**(n_qbits_list[0]/2)/4)\n",
    "\n",
    "fidelities = np.zeros(len(n_qbits_list))\n",
    "times = np.zeros_like(fidelities)\n",
    "\n",
    "# start_time=time.time()\n",
    "for i in tqdm(range(len(n_qbits_list))):\n",
    "    #define gates and wires\n",
    "    wires_list = np.concat([sc.construct_worst_wire_list(n_qbits_list[i]) for _ in range(n_layers)])\n",
    "    gates_list = [sc.haar_2qbit_square() for _ in wires_list]\n",
    "    gates_list_quimb = [qtn.Gate.from_raw(g, w) for g,w  in zip(gates_list, wires_list)]\n",
    "\n",
    "    #define input\n",
    "    in_vals = tuple(0 for _ in range(n_qbits_list[i]))\n",
    "\n",
    "    #exact circuit output\n",
    "    circ_exact = qtn.Circuit(n_qbits_list[i])\n",
    "    circ_exact.apply_gates(gates_list_quimb)\n",
    "    output_exact = circ_exact.psi.contract()\n",
    "\n",
    "    t0=time.time()\n",
    "    #approximate circuit output\n",
    "    circ_approx = qtn.CircuitPermMPS(n_qbits_list[i], max_bond=max_bond_dim)\n",
    "    t0 = time.time()\n",
    "    circ_approx.apply_gates(gates_list_quimb)\n",
    "    output_approx = circ_approx.psi\n",
    "\n",
    "    times[i] = time.time()-t0\n",
    "    fidelities[i] = np.abs(output_approx.conj() @ output_exact)**2\n",
    "\n",
    "save_run_data(f'results/increase_qubit_count_{int(max_bond_dim)}.pkl', n_layers=n_layers, n_qbits=n_qbits_list, fidelity=fidelities, time_taken=times, max_bond_dim=max_bond_dim)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6ccb8851",
   "metadata": {},
   "source": [
    "### 32 Max bond Dim"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f797915",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits_list = np.arange(12, 32)\n",
    "n_layers = 5\n",
    "\n",
    "#we use the same max bond dimension for every \n",
    "max_bond_dim = int(2**(n_qbits_list[0]/2)/2)\n",
    "\n",
    "fidelities = np.zeros(len(n_qbits_list))\n",
    "times = np.zeros_like(fidelities)\n",
    "\n",
    "for i in tqdm(range(len(n_qbits_list))):\n",
    "    #define gates and wires\n",
    "    wires_list = np.concat([sc.construct_worst_wire_list(n_qbits_list[i]) for _ in range(n_layers)])\n",
    "    gates_list = [sc.haar_2qbit_square() for _ in wires_list]\n",
    "    gates_list_quimb = [qtn.Gate.from_raw(g, w) for g,w  in zip(gates_list, wires_list)]\n",
    "\n",
    "    #define input\n",
    "    in_vals = tuple(0 for _ in range(n_qbits_list[i]))\n",
    "\n",
    "    #exact circuit output\n",
    "    circ_exact = qtn.Circuit(n_qbits_list[i])\n",
    "    circ_exact.apply_gates(gates_list_quimb)\n",
    "    output_exact = circ_exact.psi.contract()\n",
    "\n",
    "    t0=time.time()\n",
    "    #approximate circuit output\n",
    "    circ_approx = qtn.CircuitPermMPS(n_qbits_list[i], max_bond=max_bond_dim)\n",
    "    t0 = time.time()\n",
    "    circ_approx.apply_gates(gates_list_quimb)\n",
    "    output_approx = circ_approx.psi\n",
    "\n",
    "    times[i] = time.time()-t0\n",
    "    fidelities[i] = np.abs(output_approx.conj() @ output_exact)**2\n",
    "\n",
    "save_run_data(f'results/increase_qubit_count_{int(max_bond_dim)}.pkl', n_layers=n_layers, n_qbits=n_qbits_list, fidelity=fidelities, time_taken=times, max_bond_dim=max_bond_dim)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0735577f",
   "metadata": {},
   "source": [
    "### 64 max bond dim"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fa506bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_qbits_list = np.arange(12, 32)\n",
    "n_layers = 5\n",
    "\n",
    "#we use the same max bond dimension for every \n",
    "max_bond_dim = int(2**(n_qbits_list[0]/2)/1)\n",
    "\n",
    "fidelities = np.zeros(len(n_qbits_list))\n",
    "times = np.zeros_like(fidelities)\n",
    "\n",
    "for i in tqdm(range(len(n_qbits_list))):\n",
    "    #define gates and wires\n",
    "    wires_list = np.concat([sc.construct_worst_wire_list(n_qbits_list[i]) for _ in range(n_layers)])\n",
    "    gates_list = [sc.haar_2qbit_square() for _ in wires_list]\n",
    "    gates_list_quimb = [qtn.Gate.from_raw(g, w) for g,w  in zip(gates_list, wires_list)]\n",
    "\n",
    "    #define input\n",
    "    in_vals = tuple(0 for _ in range(n_qbits_list[i]))\n",
    "\n",
    "    #exact circuit output\n",
    "    circ_exact = qtn.Circuit(n_qbits_list[i])\n",
    "    circ_exact.apply_gates(gates_list_quimb)\n",
    "    output_exact = circ_exact.psi.contract()\n",
    "\n",
    "    t0=time.time()\n",
    "    #approximate circuit output\n",
    "    circ_approx = qtn.CircuitPermMPS(n_qbits_list[i], max_bond=max_bond_dim)\n",
    "    t0 = time.time()\n",
    "    circ_approx.apply_gates(gates_list_quimb)\n",
    "    output_approx = circ_approx.psi\n",
    "\n",
    "    times[i] = time.time()-t0\n",
    "    fidelities[i] = np.abs(output_approx.conj() @ output_exact)**2\n",
    "\n",
    "save_run_data(f'results/increase_qubit_count_{int(max_bond_dim)}.pkl', n_layers=n_layers, n_qbits=n_qbits_list, fidelity=fidelities, time_taken=times, max_bond_dim=max_bond_dim)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pennylane",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/notebooks/test_mps_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a63e7db3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sparse_circuit as sc\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.style.use('tableau-colorblind10')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1227aa0a",
   "metadata": {},
   "source": [
    "# Fixed Qubit Number"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "03beb6e3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x736ff93efcb0>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#16 qubit data\n",
    "data16 = sc.load_run_data('results/16qbit_5layer_mps_random.pkl')\n",
    "times16 = data16.times\n",
    "d16 = data16.max_bond_dims/2**(16/2)\n",
    "plt.scatter(d16, times16, label='16 qubits')\n",
    "\n",
    "#18 qubit data\n",
    "data18 = sc.load_run_data('results/18qbit_5layer_mps_worst.pkl')\n",
    "times18 = data18.times\n",
    "d18 = data18.max_bond_dims/2**(18/2)\n",
    "plt.scatter(d18, times18, label='18 qubits')\n",
    "\n",
    "#20 qubit data\n",
    "data20 = sc.load_run_data('results/20qbit_5layer_mps_worst.pkl')\n",
    "times20 = data20.times\n",
    "d20 = data20.max_bond_dims/2**(20/2)\n",
    "plt.scatter(d20, times20, label='20 qubits')\n",
    "\n",
    "#22 qubit data\n",
    "data22 = sc.load_run_data('results/22qbit_5layer_mps_worst.pkl')\n",
    "times22 = data22.times\n",
    "d22 = data22.max_bond_dims/2**(22/2)\n",
    "plt.scatter(d22, times22, label='22 qubits')\n",
    "\n",
    "#24 qubit data\n",
    "data24 = sc.load_run_data('results/24qbit_5layer_mps_worst.pkl')\n",
    "times24 = data24.times\n",
    "d24 = data24.max_bond_dims/2**(24/2)\n",
    "plt.scatter(d24, times24, label='24 qubits')\n",
    "     \n",
    "# plot labels and such\n",
    "plt.xlabel('fractional max bond dim')\n",
    "plt.ylabel('time taken')\n",
    "# plt.xscale('log')\n",
    "# plt.yscale('log')\n",
    "plt.title(\"Runtime for a 5-layer circuit with MPS\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "64019f34",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x799f17fb9810>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(d16, data16.fidelity, label='16 qubits')\n",
    "plt.scatter(d18, data18.fidelity, label='18 qubits')\n",
    "plt.scatter(d20, data20.fidelity, label='20 qubits')\n",
    "plt.scatter(d22, data22.fidelity, label='22 qubits')\n",
    "plt.scatter(d24, data24.fidelity, label='24 qubits')\n",
    "\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlabel('fractional max bond dim')\n",
    "plt.ylabel('fidelity')\n",
    "plt.title('Fidelity for 5 layers with MPS')\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d7a65ac2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x736feb0bbc50>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(data16.fidelity, data16.times, label='16 qubits')\n",
    "plt.scatter(data18.fidelity, data18.times, label='18 qubits')\n",
    "plt.scatter(data20.fidelity, data20.times, label='20 qubits')\n",
    "plt.scatter(data22.fidelity, data22.times, label='22 qubits')\n",
    "plt.scatter(data24.fidelity, data24.times, label='24 qubits')\n",
    "\n",
    "\n",
    "# plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.ylabel('time_taken')\n",
    "plt.xlabel('fidelity')\n",
    "# plt.title('Fidelity for 5 layers with MPS')\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "025be64b",
   "metadata": {},
   "source": [
    "# Fixed Bond Dimension"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "d9cefd79",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x799f0ea12990>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "d16 = sc.load_run_data('results/increase_qubit_count_16.pkl')\n",
    "plt.scatter(d16.n_qbits, d16.time_taken, label=str(int(d16.max_bond_dim)))\n",
    "\n",
    "d32 = sc.load_run_data('results/increase_qubit_count_32.pkl')\n",
    "plt.scatter(d32.n_qbits, d32.time_taken, label=str(int(d32.max_bond_dim)))\n",
    "\n",
    "# d64 = sc.load_run_data('results/increase_qubit_count_64.pkl')\n",
    "# plt.scatter(d64.n_qbits, d64.time_taken, label=str(int(d64.max_bond_dim)))\n",
    "\n",
    "plt.yscale('log')\n",
    "plt.xlabel('Qubit Count')\n",
    "plt.ylabel('Time taken (s)')\n",
    "plt.title('Time Taken for fixed max bond dimension')\n",
    "plt.legend(title='max bond dim')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "83cebc1d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x799f0e974e10>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(d16.n_qbits, d16.fidelity, label=str(int(d16.max_bond_dim)))\n",
    "plt.scatter(d32.n_qbits, d32.fidelity, label=str(int(d32.max_bond_dim)))\n",
    "# plt.scatter(d64.n_qbits, d64.fidelity, label=str(int(d64.max_bond_dim)))\n",
    "\n",
    "plt.yscale('log')\n",
    "plt.xlabel('Qubit Count')\n",
    "plt.ylabel('fidelity')\n",
    "plt.title('Fidelity for fixed max bond dimension')\n",
    "plt.legend(title='max bond dim')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e994e119",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "sparse-circuit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/notebooks/trunc_vs_fidelity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0de8ff28",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sparse_circuit as sc\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "6c19f4d7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 30/30 [00:58<00:00,  1.95s/it]\n",
      "100%|██████████| 30/30 [01:02<00:00,  2.09s/it]\n",
      "100%|██████████| 30/30 [00:58<00:00,  1.96s/it]\n",
      "100%|██████████| 30/30 [01:01<00:00,  2.07s/it]\n",
      "100%|██████████| 30/30 [00:59<00:00,  2.00s/it]\n",
      "100%|██████████| 30/30 [01:03<00:00,  2.13s/it]\n",
      "100%|██████████| 30/30 [01:03<00:00,  2.10s/it]\n",
      "100%|██████████| 30/30 [01:01<00:00,  2.06s/it]\n",
      "100%|██████████| 30/30 [00:59<00:00,  1.99s/it]\n",
      "100%|██████████| 30/30 [01:00<00:00,  2.01s/it]\n"
     ]
    }
   ],
   "source": [
    "n_qbits = 24\n",
    "min_paths, max_paths, n_path_vals = 1000, 2**24, 30\n",
    "\n",
    "for run_num in np.arange(0, 10):\n",
    "    sc.compute_random_circuit_metrics_batched(\n",
    "        n_qbits=n_qbits,\n",
    "        n_layers=1,\n",
    "        minpaths=min_paths,\n",
    "        maxpaths=max_paths,\n",
    "        n_path_vals=n_path_vals,\n",
    "        trunc_method='t',\n",
    "        run_num=run_num\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "3fe21d92",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 30/30 [12:22<00:00, 24.75s/it] \n",
      "100%|██████████| 30/30 [12:24<00:00, 24.83s/it] \n",
      "100%|██████████| 30/30 [12:10<00:00, 24.36s/it] \n",
      "100%|██████████| 30/30 [12:24<00:00, 24.82s/it] \n",
      "100%|██████████| 30/30 [12:12<00:00, 24.43s/it] \n",
      "100%|██████████| 30/30 [12:18<00:00, 24.63s/it] \n",
      "100%|██████████| 30/30 [12:09<00:00, 24.32s/it] \n",
      "100%|██████████| 30/30 [12:04<00:00, 24.14s/it] \n",
      "100%|██████████| 30/30 [12:40<00:00, 25.36s/it] \n",
      "100%|██████████| 30/30 [12:20<00:00, 24.69s/it] \n"
     ]
    }
   ],
   "source": [
    "for run_num in np.arange(0, 10):\n",
    "    sc.compute_random_circuit_metrics_batched(\n",
    "        n_qbits=n_qbits,\n",
    "        n_layers=3,\n",
    "        minpaths=min_paths,\n",
    "        maxpaths=max_paths,\n",
    "        n_path_vals=n_path_vals,\n",
    "        trunc_method='t',\n",
    "        run_num=run_num\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d459c62b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 30/30 [24:40<00:00, 49.36s/it] \n",
      "100%|██████████| 30/30 [24:40<00:00, 49.35s/it] \n",
      "100%|██████████| 30/30 [24:34<00:00, 49.16s/it] \n",
      "100%|██████████| 30/30 [24:19<00:00, 48.65s/it] \n",
      "100%|██████████| 30/30 [24:13<00:00, 48.46s/it] \n",
      "100%|██████████| 30/30 [25:08<00:00, 50.29s/it] \n",
      "100%|██████████| 30/30 [24:47<00:00, 49.58s/it] \n",
      "100%|██████████| 30/30 [24:31<00:00, 49.04s/it] \n",
      "100%|██████████| 30/30 [24:31<00:00, 49.04s/it] \n",
      "100%|██████████| 30/30 [24:14<00:00, 48.48s/it] \n"
     ]
    }
   ],
   "source": [
    "for run_num in np.arange(0, 10):\n",
    "    sc.compute_random_circuit_metrics_batched(\n",
    "        n_qbits=n_qbits,\n",
    "        n_layers=5,\n",
    "        minpaths=min_paths,\n",
    "        maxpaths=max_paths,\n",
    "        n_path_vals=n_path_vals,\n",
    "        trunc_method='t',\n",
    "        run_num=run_num\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5506d159",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 30/30 [00:35<00:00,  1.19s/it]\n",
      "100%|██████████| 30/30 [00:34<00:00,  1.15s/it]\n",
      "100%|██████████| 30/30 [00:35<00:00,  1.17s/it]\n",
      "100%|██████████| 30/30 [00:38<00:00,  1.28s/it]\n",
      "100%|██████████| 30/30 [00:34<00:00,  1.15s/it]\n",
      "100%|██████████| 30/30 [00:37<00:00,  1.24s/it]\n",
      "100%|██████████| 30/30 [00:34<00:00,  1.14s/it]\n",
      "100%|██████████| 30/30 [00:35<00:00,  1.18s/it]\n",
      "100%|██████████| 30/30 [00:33<00:00,  1.13s/it]\n",
      "100%|██████████| 30/30 [00:37<00:00,  1.26s/it]\n",
      "100%|██████████| 30/30 [08:28<00:00, 16.94s/it]\n",
      "100%|██████████| 30/30 [08:28<00:00, 16.94s/it]\n",
      "100%|██████████| 30/30 [08:32<00:00, 17.09s/it]\n",
      "100%|██████████| 30/30 [08:30<00:00, 17.02s/it]\n",
      "100%|██████████| 30/30 [08:36<00:00, 17.20s/it]\n",
      "100%|██████████| 30/30 [08:31<00:00, 17.05s/it]\n",
      "100%|██████████| 30/30 [08:30<00:00, 17.01s/it]\n",
      "100%|██████████| 30/30 [08:32<00:00, 17.09s/it]\n",
      "100%|██████████| 30/30 [08:29<00:00, 16.97s/it]\n",
      "100%|██████████| 30/30 [08:37<00:00, 17.25s/it]\n",
      "100%|██████████| 30/30 [16:31<00:00, 33.05s/it] \n",
      "100%|██████████| 30/30 [16:33<00:00, 33.13s/it] \n",
      "100%|██████████| 30/30 [16:30<00:00, 33.03s/it] \n",
      "100%|██████████| 30/30 [16:29<00:00, 32.99s/it] \n",
      "100%|██████████| 30/30 [16:32<00:00, 33.07s/it] \n",
      "100%|██████████| 30/30 [16:29<00:00, 32.97s/it] \n",
      "100%|██████████| 30/30 [16:37<00:00, 33.25s/it] \n",
      "100%|██████████| 30/30 [16:36<00:00, 33.22s/it] \n",
      "100%|██████████| 30/30 [16:35<00:00, 33.17s/it] \n",
      "100%|██████████| 30/30 [16:37<00:00, 33.25s/it] \n"
     ]
    }
   ],
   "source": [
    "print(f'{n_qbits=}')\n",
    "for n_layers in [1, 3, 5]:\n",
    "    print(f'{n_layers=}')\n",
    "    for run_num in np.arange(0, 10):\n",
    "        sc.compute_random_circuit_metrics_batched(\n",
    "            n_qbits=n_qbits,\n",
    "            n_layers=n_layers,\n",
    "            minpaths=min_paths,\n",
    "            maxpaths=max_paths,\n",
    "            n_path_vals=n_path_vals,\n",
    "            trunc_method='r',\n",
    "            run_num=run_num\n",
    "        )"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "sparse-circuit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sparse-circuit_submit/pyproject.toml <==
[build-system]
requires = ["setuptools >= 77.0.3"]
build-backend = "setuptools.build_meta"

[tool.setuptools]
zip-safe = false
include-package-data = true
package-dir = {"" = "src"}

[project]
readme="README.md"
version="0.0.1"
name="sparse-circuit"
dependencies = [
    "sparse<=0.15",
    "numpy>=2.0.0",
    "scipy>=1.13.0",
    "tqdm",
]

[project.optional-dependencies]
backends = [
    "quimb",
    "pennylane"
]
visuals = [
    "matplotlib",
    "pandas",
    "ipykernel"
]

[tool.distutils.egg_info]
egg_base = "dist"


==> anc/sparse-circuit_submit/scripts/generate_highest_prob_data.py <==
from sparse_circuit.benchmark_utils import compute_bitwise_random_circuit_highest_prob
from numba import u8
from pathlib import Path
import os
import numpy as np

# def generate_highest_prob_data(
#     n_qbits: int,
#     layers=(3, 5),
#     run_nums=range(10),
#     min_paths=10**4,
#     max_paths=10**6,
#     n_path_vals=5,
#     results_dir="results",
# ):
#     """
#     Compute & save bitwise random circuit results for multiple runs.
#     """
#     n_qbits = u8(n_qbits)
#     results_dir = Path(results_dir)
#     results_dir.mkdir(exist_ok=True)

#     for n_layers in layers:
#         for run_num in run_nums:
#             out_file = (
#                 results_dir
#                 / f"highest_fidelity_test_{n_qbits}qbits_{n_layers}layers_run{run_num}.pkl"
#             )
#             print(f"[INFO] Running {n_layers}-layer N={n_qbits} run={run_num} ...")

#             compute_bitwise_random_circuit_highest_prob(
#                 n_qbits,
#                 n_layers,
#                 min_paths,
#                 max_paths,
#                 n_path_vals,
#                 out_path=str(out_file),
#             )

#             print(f"[INFO] Saved → {out_file}")

#     print("[DONE]")


# if __name__ == "__main__":
#     for n in [30, 40]:
#         generate_highest_prob_data(n_qbits=n, layers=(3,5), run_nums=range(1), min_paths=10**1, max_paths=10**5, n_path_vals=2)
# def generate_highest_prob_data(
#     n_qbits: int,
#     layers=(3, 5),
#     run_nums=range(10),
#     n_path_vals=5,
#     results_dir="results",
# ):
#     """
#     Compute & save bitwise random circuit results for multiple runs.
#     """
#     n_qbits = u8(n_qbits)
#     results_dir = Path(results_dir)
#     results_dir.mkdir(exist_ok=True)

#     for n_layers in layers:
#         for run_num in run_nums:
#             out_file = (
#                 results_dir
#                 / f"highest_fidelity_test_{n_qbits}qbits_{n_layers}layers_run{run_num}.pkl"
#             )
#             print(f"[INFO] Running {n_layers}-layer N={n_qbits} run={run_num} ...")

#             compute_bitwise_random_circuit_highest_prob(
#                 n_qbits,
#                 n_layers,
#                 min_paths,
#                 max_paths,
#                 n_path_vals,
#                 out_path=str(out_file),
#             )

#             print(f"[INFO] Saved → {out_file}")

#     print("[DONE]")

def main():
    n_qbits_list = np.arange(20, 44, 2)
    # generate_highest_prob_data(n_qbits=n, layers=(3,5), run_nums=range(1), min_paths=10**1, max_paths=10**5, n_path_vals=2)
    n_layer_list = [1, 5, 7]
    for n in n_layer_list:
        print(
            compute_bitwise_random_circuit_highest_prob(
                n_qbits_list=n_qbits_list, n_layers=n, k=10**7
            )
        )
    
    
if __name__ == "__main__":
    main()


==> anc/sparse-circuit_submit/scripts/plot_bitwise_fidelity_v_runtime.py <==
import matplotlib.pyplot as plt
import pandas as pd
import os

results_dir = "results"


def data_str_format(n_qubits, n_layers, run_num):
    return f"{n_qubits}qbit_{n_layers}layer_naive_bitwise_run{run_num}.pkl"


# df1 = pd.read_pickle(os.path.join(results_dir, data_str_format(24, 1, 0)))
# df3 = pd.read_pickle(os.path.join(results_dir, data_str_format(24, 3, 0)))
df5 = pd.read_pickle(os.path.join(results_dir, data_str_format(24, 5, 0)))


def load_all_runs(n_qubits, n_layers, run_range=range(10), results_dir="results"):
    dfs = []
    for run_num in run_range:
        path = os.path.join(results_dir, data_str_format(n_qubits, n_layers, run_num))
        if not os.path.exists(path):
            print(f"Missing: {path}")
            continue
        try:
            obj = pd.read_pickle(path)
            # If the file contains a dict, convert it to a DataFrame
            if isinstance(obj, dict):
                df = pd.DataFrame(obj)
            elif isinstance(obj, pd.DataFrame):
                df = obj
            else:
                print(f"Unknown data type in {path}: {type(obj)} — skipping.")
                continue
            dfs.append(df)
        except Exception as e:
            print(f"Failed to load {path}: {e}")
            continue

    if not dfs:
        raise FileNotFoundError(f"No valid runs found for {n_qubits}qbits, {n_layers}layers")

    return pd.concat(dfs, ignore_index=True)


def produce_figure(dataframe, SAVE=False):
    runtimes = dataframe["runtimes"]
    fidelities = dataframe["fidelity"]
    n_kept = dataframe["n_kept"]
    n_layers = dataframe["n_layers"]
    n_qbits = dataframe["n_qbits"]
    plt.figure()
    scatter = plt.scatter(
        runtimes, fidelities, c=n_kept, cmap="viridis", s=80, alpha=0.8
    )
    plt.title(
        f"TruST Bitwise: Fidelity vs Runtime\n{n_qbits} Qubits, {n_layers} Layers"
    )
    plt.xlabel("Runtime (s)")
    plt.ylabel("Fidelity")
    plt.colorbar(scatter, label="n_kept")
    if SAVE:
        plt.savefig(
            os.path.join(
                results_dir,
                f"trust_bitwise_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers_linscale.png",
            )
        )

    plt.figure()
    scatter = plt.scatter(
        runtimes, fidelities, c=n_kept, cmap="viridis", s=80, alpha=0.8
    )
    plt.title(
        f"TruST Bitwise: Fidelity vs Runtime\n{n_qbits} Qubits, {n_layers} Layers, logscale"
    )
    plt.xscale("log")
    plt.yscale("log")
    plt.xlabel("Runtime (s)")
    plt.ylabel("Fidelity")
    plt.colorbar(scatter, label="n_kept")
    if SAVE:
        plt.savefig(
            os.path.join(
                results_dir,
                f"trust_bitwise_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers_logscale.png",
            )
        )
    plt.show()


def produce_figure_multi(dataframe, SAVE=False, results_dir="results"):
    runtimes = dataframe["runtimes"]
    fidelities = dataframe["fidelity"]
    n_kept = dataframe["n_kept"]
    n_layers = dataframe["n_layers"].iloc[0]
    n_qbits = dataframe["n_qbits"].iloc[0]

    # plt.figure(figsize=(7, 5))
    # scatter = plt.scatter(
    #     runtimes, fidelities, c=n_kept, cmap="viridis", s=80, alpha=0.8
    # )
    # plt.title(
    #     f"TruST Bitwise: Fidelity vs Runtime\n{n_qbits} Qubits, {n_layers} Layers (All Runs)"
    # )
    # plt.xlabel("Runtime (s)")
    # plt.ylabel("Fidelity")
    # plt.colorbar(scatter, label="n_kept")
    # plt.grid(alpha=0.3)
    # if SAVE:
    #     plt.savefig(
    #         os.path.join(
    #             results_dir,
    #             f"trust_bitwise_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers_linscale_allruns.png",
    #         )
    #     )

    plt.figure(figsize=(7, 5))
    scatter = plt.scatter(
        runtimes, fidelities, c=n_kept, cmap="viridis", s=80, alpha=0.8
    )
    plt.title(
        f"TruST Bitwise: Fidelity vs Runtime (Log Scale)\n{n_qbits} Qubits, {n_layers} Layers (All Runs)"
    )
    plt.xscale("log")
    plt.yscale("log")
    plt.xlabel("Runtime (s)")
    plt.ylabel("Fidelity")
    plt.colorbar(scatter, label="$k$")
    # plt.grid(alpha=0.3, which="both")
    if SAVE:
        plt.savefig(
            os.path.join(
                results_dir,
                f"trust_bitwise_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers_logscale_allruns.png",
            )
        )

    plt.show()


# produce_figure(df3, SAVE=True)
# produce_figure(df5, SAVE=False)

df_all = load_all_runs(n_qubits=24, n_layers=5, run_range=range(10))
produce_figure_multi(df_all, SAVE=False)



==> anc/sparse-circuit_submit/scripts/plot_highest_prob_results.py <==
import matplotlib.pyplot as plt
import sparse_circuit as sc
from pathlib import Path
import numpy as np

symbol_list = ["o", "s", "^", "v", "D", "P", "X", "*", "h", "H", "8", "d"]

def plot_highest_prob_results(
    n_qbits: int,
    layers=(3, 5),
    results_dir="results",
    results_out_dir="results",
    SAVE=False,
    SHOW=True,
):
    """
    Load and plot highest-probability circuit data for a single qubit count.
    """
    results_dir = Path(results_dir)
    results_out_dir = Path(results_out_dir)
    results_out_dir.mkdir(exist_ok=True)

    with plt.style.context("tableau-colorblind10"):
        my_colors = plt.rcParams["axes.prop_cycle"].by_key()["color"]

    plt.figure(figsize=(6, 4), dpi=300)
    for i, n_layers in enumerate(layers):
        data_path = (
            results_dir / f"highest_fidelity_test_{n_qbits}qbits_{n_layers}layers.pkl"
        )
        if not data_path.exists():
            print(f"[WARN] Missing: {data_path}")
            continue

        data = sc.load_run_data(str(data_path))
        color = my_colors[i % len(my_colors)]
        plt.loglog(
            data["n_kept"],
            data["total_probability"],
            ".",
            color=color,
            label=f"{n_layers} layer{'s' if n_layers > 1 else ''}",
        )

    plt.axhline(y=1 / 2**n_qbits, color="r", linestyle="--", label="Random Guess")
    plt.xlabel("k")
    plt.ylabel("Probability Kept")
    plt.title(f"{n_qbits}-Qubit Circuit")
    plt.legend(fontsize="x-small")
    plt.tight_layout()

    save_path = results_out_dir / f"highest_prob_{n_qbits}qbits.png"
    if SAVE:
        plt.savefig(save_path, bbox_inches="tight")
        print(f"[INFO] Saved figure → {save_path}")

    if SHOW:
        plt.show()
    else:
        plt.close()


def plot_highest_prob_multi(
    n_qbits_list,
    n_layers=5,
    results_dir="results",
    results_out_dir="results",
    run_nums=range(10),
    SAVE=False,
    SHOW=True,
):
    """
    Overlay results across multiple qubit counts on one figure.
    Useful for comparing scaling behavior.
    """
    results_dir = Path(results_dir)
    results_out_dir = Path(results_out_dir)
    results_out_dir.mkdir(exist_ok=True)

    with plt.style.context("tableau-colorblind10"):
        my_colors = plt.rcParams["axes.prop_cycle"].by_key()["color"]

    plt.figure(figsize=(6, 4), dpi=300)

    for i, n_qbits in enumerate(n_qbits_list):
        for run in run_nums:
            data_path = (
                results_dir / f"highest_fidelity_test_{n_qbits}qbits_{n_layers}layers_run{run}.pkl"
            )
            if not data_path.exists():
                print(f"[WARN] Missing: {data_path}")
                continue

            data = sc.load_run_data(str(data_path))
            color = my_colors[i % len(my_colors)]
            plt.loglog(
                data["n_kept"],
                data["total_probability"],
                ".",
                color=color,
                label=f"{n_qbits} qbits",
            )

        plt.axhline(y=1 / 2**n_qbits, color=color, linestyle="--", alpha=0.4)

    plt.xlabel("k")
    plt.ylabel("Probability Kept")
    plt.title(f"Comparison of {n_layers}-Layer Circuits Across Qubit Counts")
    # plt.legend(fontsize="x-small", title="Qubits")
    plt.tight_layout()

    save_path = results_out_dir / f"highest_prob_multi_{n_layers}layers.png"
    if SAVE:
        plt.savefig(save_path, bbox_inches="tight")
        print(f"[INFO] Saved figure → {save_path}")

    if SHOW:
        plt.show()
    else:
        plt.close()


if __name__ == "__main__":
    # for n in [30, 40, 50]:
    #     plot_highest_prob_results(n_qbits=n, layers=(3, 5), SAVE=False, SHOW=True)
    with plt.style.context('tableau-colorblind10'):
        my_colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    # color_map = {
    #     1: my_colors[0],
    #     3: my_colors[1],
    #     5: my_colors[3],  # darker gray, my_colors[2] is a bit light
    # }
    color_list = [my_colors[0], my_colors[1], my_colors[3], my_colors[5]]
    data_7 = sc.load_run_data("results/trust_highest_prob_rewrite_7layers_bitwise_run0.pkl")
    data_5 = sc.load_run_data("results/trust_highest_prob_rewrite_5layers_bitwise_run0.pkl")
    data_3 = sc.load_run_data("results/trust_highest_prob_rewrite_3layers_bitwise_run0.pkl")
    data_1 = sc.load_run_data("results/trust_highest_prob_rewrite_1layers_bitwise_run0.pkl")
    
    data_store = [data_1, data_3, data_5, data_7]
    plt.figure(figsize=(6.69, 8.25))
    
    for i, data in enumerate(data_store):
        plt.semilogy(
        data["n_qbits_list"],
        data["total_probability"],
        color=color_list[i],
        marker=symbol_list[i],
        label=f"{data['n_layers']} layers",
        linestyle='None',
        # markersize = 14,
        )
    plt.semilogy(
    data["n_qbits_list"],
    1/(2 ** data["n_qbits_list"]),
    ":",
    label='Random Guess',
    color=my_colors[3],
    )
    plt.axhline(y=10**-6, color='k', linestyle="--", alpha=0.4, label='Chosen Threshold')
    plt.xticks(ticks=data["n_qbits_list"])
    
    plt.ylabel('Total Probability Kept $p_k$')
    plt.xlabel('$N$')
    plt.title(f'k = {data["k"]:,}')
    plt.legend()
    
    plt.savefig(f'results/highest_fidelity_test.png')
    plt.show()
    
    # # Overlay comparison:
    # plot_highest_prob_multi(
    #     # n_qbits_list=np.arange(16, 22, 2),
    #     n_qbits_list=[30, 40, 50],
    #     n_layers=3,
    #     SAVE=False,
    #     SHOW=True,
    # )


==> anc/sparse-circuit_submit/scripts/plot_runtimes.py <==
import matplotlib.pyplot as plt
import pandas as pd
import os
import numpy as np
import sparse_circuit as sc
import glob
from scipy.optimize import curve_fit

results_dir = "results"

symbol_list = ["o", "s", "^", "v", "D", "P", "X", "*", "h", "H", "8", "d"]
with plt.style.context("tableau-colorblind10"):
    my_colors = plt.rcParams["axes.prop_cycle"].by_key()["color"]
color_list = [my_colors[0], my_colors[1], my_colors[9],  my_colors[3]]


def quadratic_polynomial(x, a, b, c):
    return a * x**2 + b * x**1 + c


def data_str_format_q(n_layers, k_val, cull_method="naive", superpos=None):
    if superpos is not None:
        return f"runtime_superpos_{n_layers}_{k_val}k.pkl"  # potentially a better guardrail needed
    else:
        return f"trust_runtime_{n_layers}layer_kval_{k_val}_{cull_method}_bitwise.pkl"


def get_no_trunc_data():
    data_paths = glob.glob(os.path.join("results", "runtime_no_trunc_*.pkl"))
    data_dict = {"n_qbits_list": [], "runtimes": [], "k_val": []}
    for p in data_paths:
        loaded_data = sc.load_run_data(p)
        data_dict["n_qbits_list"].append(loaded_data["n_qbits"])
        data_dict["runtimes"].append(
            loaded_data["runtime"]
        )  # forgot an s in the saved data
        data_dict["k_val"].append(2 ** int(loaded_data["n_qbits"]))

    for key, value in data_dict.items():
        if isinstance(value, list):
            data_dict[key] = np.array(value)
    return data_dict


def plot_runtime_vs_qubits(n_layers, SAVE=False, SHOW=False, superpos=None):
    data_10k = sc.load_run_data(
        os.path.join(
            results_dir, data_str_format_q(n_layers, 10_000, superpos=superpos)
        )
    )
    data_50k = sc.load_run_data(
        os.path.join(
            results_dir, data_str_format_q(n_layers, 50_000, superpos=superpos)
        )
    )
    data_100k = sc.load_run_data(
        os.path.join(
            results_dir, data_str_format_q(n_layers, 100_000, superpos=superpos)
        )
    )

    data_fullk = get_no_trunc_data()

    data_store = [data_10k, data_50k, data_100k, data_fullk]

    ## Linear Scale Figure
    # plt.figure()
    # for i, data in enumerate(data_store):
    #     print(data)
    #     qbits = data["n_qbits_list"]
    #     runtimes = data["runtimes"]
    #     if i > 2:
    #         plt.scatter(
    #             qbits,
    #             runtimes,
    #             color=color_list[i % 4],
    #             marker=symbol_list[i % 4],
    #             label=f"k=n_{'qubits'}",
    #         )
    #     else:
    #         runtimes_avged = np.mean(runtimes, axis=0)
    #         std_dev = np.std(runtimes, axis=0)
    #         n_gates_list = qbits / 2 * n_layers
    #         runtimes_avged /= n_gates_list
    #         # yerr = np.array(runtimes) / 10
    #         yerr = std_dev
    #         popt, pcov = curve_fit(
    #             quadratic_polynomial, xdata=qbits, ydata=runtimes_avged, sigma=yerr
    #         )

    #         # x_fit = np.linspace(min(qbits), max(qbits), 100)
    #         # y_fit = quadratic_polynomial(x_fit, *popt)
    #         plt.scatter(
    #             qbits,
    #             runtimes_avged,
    #             color=color_list[i % 4],
    #             marker=symbol_list[i % 4],
    #             label=f"k={data['k_val']:,}",
    #         )

    # plt.xlabel("Qubit number")
    # plt.ylabel("Runtime (s)")
    # plt.legend()
    # if SAVE:
    #     plt.savefig(
    #         os.path.join(
    #             results_dir,
    #             f"trust_bitwise_runtime_vs_qubits_{n_layers}layers_linscale.png",
    #         )
    #     )

    fig_q = plt.figure()
    for i, data in enumerate(data_store):
        qbits = data["n_qbits_list"]
        runtimes = data["runtimes"]
        if i > 2:
            plt.scatter(
                qbits,
                runtimes,
                color=color_list[i % 4],
                marker=symbol_list[i % 4],
                facecolors='none',
                label="k=$n_{{qubits}}$",
            )
        else:
            runtimes_avged = np.mean(runtimes, axis=0)
            n_gates_list = qbits / 2 * n_layers
            runtimes_avged /= n_gates_list

            plt.scatter(
                qbits,
                runtimes_avged,
                color=color_list[i % 4],
                marker=symbol_list[i % 4],
                facecolors='none',
                label=f"k={data['k_val']:,}",
            )

    plt.xlabel("$N$", fontsize=7)
    plt.ylabel("Runtime (s)", fontsize=7)
    plt.xscale("log")
    plt.yscale("log")
    plt.legend()
    if SAVE:
        plt.savefig(
            os.path.join(
                results_dir,
                f"trust_bitwise_runtime_vs_qubits_{n_layers}layers_logscale.png",
            )
        )

    if SHOW:
        plt.show()

    return fig_q


def data_str_format_k(n_layers, cull_method="naive", run_num=0):
    return f"trust_runtime_vs_k_{n_layers}layer_{cull_method}_bitwise_run{run_num}.pkl"


def plot_runtime_vs_k(
    n_layers, SAVE=False, SHOW=False, cull_method="naive", run_num=0, out_path=""
):
    if out_path == "":
        out_path = f"trust_bitwise_runtime_vs_k_{n_layers}layers_logscale.png"

    data = sc.load_run_data(
        os.path.join(results_dir, data_str_format_k(n_layers, cull_method, run_num))
    )

    n_qbits_list = np.array(data["n_qbits_list"])
    k_vals = np.array(data["k_vals"])
    runtimes = np.array(data["runtimes"])  # shape (n_qbits, n_kvals)

    fig_k = plt.figure(figsize=(7, 5))
    for i, n_qbits in enumerate(n_qbits_list[::8]):
        runtime_row = runtimes[:, i]
        n_gates = n_layers * (n_qbits // 2)
        normalized_runtime = runtime_row / n_gates

        plt.scatter(
            k_vals,
            normalized_runtime,
            color=color_list[i % len(color_list)],
            marker=symbol_list[i % len(symbol_list)],
            facecolors='none',
            label=f"{n_qbits} qubits",
        )

    plt.xlabel("k", fontsize=7)
    plt.ylabel("Runtime (s per gate)", fontsize=7)
    plt.title(f"Runtime vs k for {n_layers} layers")
    plt.legend(fontsize=8, ncol=2)
    plt.xscale("log")
    plt.yscale("log")

    if SAVE:
        plt.savefig(
            os.path.join(
                results_dir,
                out_path,
            ),
            dpi=300,
            bbox_inches="tight",
        )

    if SHOW:
        plt.show()

    return fig_k


def stacked_plots(
    n_layers, SAVE=False, SHOW=False, cull_method="naive", run_num=0, out_path=""
):
    data = sc.load_run_data(
        os.path.join(results_dir, data_str_format_k(n_layers, cull_method, run_num))
    )

    n_qbits_list = np.array(data["n_qbits_list"])
    k_vals = np.array(data["k_vals"])
    runtimes = np.array(data["runtimes"])  # shape (n_qbits, n_kvals)

    # AIP max width 6.69 in, max depth 8.25 in
    fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(3.37, 6.69))

    for i, n_qbits in enumerate(n_qbits_list[::8]):
        runtime_row = runtimes[:, i]
        n_gates = n_layers * (n_qbits // 2)
        normalized_runtime = runtime_row / n_gates

        ax1.scatter(
            k_vals,
            normalized_runtime,
            color=color_list[i % len(color_list)],
            marker=symbol_list[i % len(symbol_list)],
            label=f"{n_qbits} qubits",
        )

    ax1.set_xlabel("k", fontsize=7)
    ax1.set_ylabel("Runtime (s per gate)", fontsize=7)
    ax1.legend(fontsize=8, ncol=2)
    ax1.set_xscale("log")
    ax1.set_yscale("log")

    data_10k = sc.load_run_data(
        os.path.join(results_dir, data_str_format_q(n_layers, 10_000))
    )
    data_50k = sc.load_run_data(
        os.path.join(results_dir, data_str_format_q(n_layers, 50_000))
    )
    data_100k = sc.load_run_data(
        os.path.join(results_dir, data_str_format_q(n_layers, 100_000))
    )

    data_fullk = get_no_trunc_data()

    data_store = [data_10k, data_50k, data_100k, data_fullk]

    for i, data in enumerate(data_store):
        qbits = data["n_qbits_list"]
        runtimes = data["runtimes"]
        n_gates_list = qbits / 2 * n_layers

        if i > 2:
            runtimes /= n_gates_list
            ax2.scatter(
                qbits,
                runtimes,
                color=color_list[i % 4],
                marker=symbol_list[i % 4],
                label="k=$2^{{N}}$",
            )
        else:
            runtimes_avged = np.mean(runtimes, axis=0)
            runtimes_avged /= n_gates_list

            ax2.scatter(
                qbits,
                runtimes_avged,
                color=color_list[i % 4],
                marker=symbol_list[i % 4],
                label=f"k={data['k_val']:,}",
            )

    ax2.set_xlabel("$N$")
    ax2.set_ylabel("Runtime (s per gate)")
    ax2.set_xscale("log")
    ax2.set_yscale("log")
    ax2.legend(loc='best')
    plt.subplots_adjust(hspace=0.25, top = 0.95)
    plt.tight_layout()
    if SAVE:
        plt.savefig(
            os.path.join(
                results_dir,
                f"trust_bitwise_runtime_stacked_{n_layers}layers.png",
            ),
            dpi=300
        )
    if SHOW:
        plt.show()


if __name__ == "__main__":
    # plot_runtime_vs_qubits(3, SAVE=True, SHOW=True, superpos=True)
    # plot_runtime_vs_qubits(5, SAVE=True, SHOW=True, superpos=True)
    # plot_runtime_vs_qubits(3, SAVE=True, SHOW=True)
    # plot_runtime_vs_qubits(5, SAVE=True, SHOW=True)
    # plot_runtime_vs_k(3, SAVE=True, SHOW=True)
    # plot_runtime_vs_k(5, SAVE=True, SHOW=True)

    stacked_plots(n_layers=5, SAVE=True, SHOW=True)


==> anc/sparse-circuit_submit/scripts/produce_fidelity_v_runtime.py <==
import numpy as np
import sparse_circuit as sc
import time
import os
import traceback
import quimb.tensor as qtn
from itertools import product
import matplotlib.pyplot as plt
import numba as nb
import matplotlib as mpl
from cycler import cycler
from sparse_circuit.bitwise_circuit import evaluate_truncated_circuit64
from sparse_circuit.bitwise64 import convert_coo_to_bitwise, dense_sparse_fidelity

ROOT_DIR = os.path.dirname(os.path.abspath(__file__))
LOG_PATH = os.path.join(ROOT_DIR, "bond_dim_memory_errors.log")

SEABORN_PALETTES = dict(
    dark6=["#001C7F", "#12711C", "#8C0800", "#591E71", "#B8850A", "#006374"],
    colorblind=[
        "#0173B2",
        "#DE8F05",
        "#029E73",
        "#D55E00",
        "#CC78BC",
        "#CA9161",
        "#FBAFE4",
        "#949494",
        "#ECE133",
        "#56B4E9",
    ],
    colorblind6=["#0173B2", "#029E73", "#D55E00", "#CC78BC", "#ECE133", "#56B4E9"],
)
mpl.rcParams["axes.labelsize"] = 14  # default: medium
mpl.rcParams["xtick.labelsize"] = 12  # default: medium
mpl.rcParams["ytick.labelsize"] = 12  # default: medium
mpl.rcParams["legend.fontsize"] = 8  # default: medium
mpl.rcParams["savefig.bbox"] = "tight"  # default: standard
mpl.rcParams["axes.prop_cycle"] = cycler(color=SEABORN_PALETTES["colorblind"])
mpl.rcParams["font.size"] = 14  # default: 10

ax_label_args = {"fontsize": "x-small"}
tick_params = {"labelsize": "xx-small"}

fig_tup = (3.37, 1.1*3.37)

# TODO: Make this reusable
def log_error(err, n_qbits, n_layers, max_bond_dim, run_num, gates_list, wires_list):
    """Append a readable error report to a log file."""
    with open(LOG_PATH, "a") as f:
        f.write("=" * 80 + "\n")
        f.write("Run failed:\n")
        f.write(f"  n_qbits     = {n_qbits}\n")
        f.write(f"  n_layers    = {n_layers}\n")
        f.write(f"  max_bond_dim = {max_bond_dim}\n")
        f.write(f"  run_num     = {run_num}\n")
        f.write(f"  time        = {time.strftime('%Y-%m-%d %H:%M:%S')}\n\n")
        f.write("Error:\n")
        f.write("".join(traceback.format_exception(type(err), err, err.__traceback__)))
        f.write("\nGates/Wires snapshot:\n")
        f.write(f"  gates_list length = {len(gates_list)}\n")
        f.write(f"  sample wires = {wires_list}\n")
        f.write("=" * 80 + "\n\n")


def test_fidelity_and_runtime_trust(
    n_qbits, n_layers, f_k, out_path=None, cull_method="naive", run_num=0, SAVE=True
):
    """Constructs an n qubit circuit with a specified truncation fraction, saving
    fidelity and runtime, outputting to file."""

    k = np.round(f_k * 2**n_qbits).astype(np.int64)  # number of terms

    if out_path is None:
        # out_path = f"results/{n_qbits}qbit_{n_layers}layer_{cull_method}_dense.pkl"
        out_path = os.path.join(
            ROOT_DIR,
            "results",
            f"{n_qbits}qbit_{n_layers}layer_{f_k}fk_{cull_method}_sparse_run{run_num}.pkl",
        )
    else:
        out_path = out_path

    wires = np.concatenate(
        [sc.construct_random_wire_list(n_qbits) for _ in range(n_layers)]
    )
    gates_dense = [sc.haar_2qbit() for _ in wires]
    gates_sparse = [sc.convert_gate_to_coo(g) for g in gates_dense]

    circuit_dense = sc.quantum_circuit(n_qbits, gates_dense, wires)
    circuit_sparse = sc.quantum_circuit(n_qbits, gates_sparse, wires)
    state0_dense = sc.zero_bitstring_np(n_qbits)
    state0_coo = sc.zero_bitstring_coo(n_qbits=n_qbits)

    fns_list = [(sc.trim_n_coo(k), 1)]  # force into list of tuple(s) for .contract()
    contracted_circuit_exact = circuit_dense.contract(
        input_state=state0_dense, densify=True
    )
    t0 = time.monotonic()
    contracted_circuit_approx = circuit_sparse.contract(
        input_state=state0_coo, fns=fns_list
    )
    t1 = time.monotonic()
    runtime = t1 - t0

    fid = sc.compute_state_fidelity(contracted_circuit_exact, contracted_circuit_approx)

    print(f"fidelity: {fid}")
    print(f"runtime: {runtime}")
    print(f"out_path: {out_path}")

    if SAVE:
        sc.save_run_data(
            out_path,
            n_qbits=circuit_sparse.n_qbits,
            n_layers=n_layers,
            n_gates=len(circuit_sparse.gates),
            fidelity=fid,
            runtime=runtime,
        )
    return fid, runtime


def test_fidelity_and_runtime_mps(
    n_qbits,
    n_layers,
    max_bond_dim,
    out_path=None,
    cull_method="naive",
    run_num=0,
    SAVE=True,
):
    """Constructs an n qubit circuit with a specified truncation fraction, saving
    fidelity and runtime, outputting to file."""
    if out_path is None:
        out_path = os.path.join(
            ROOT_DIR,
            "results",
            f"mps_{n_qbits}qbit_{n_layers}layers_{max_bond_dim}_bond_run{run_num}.pkl",
        )

    fidelities = []
    times = []

    n_qbits_list = np.array([n_qbits])

    for i in range(len(n_qbits_list)):
        try:
            wires_list = np.concat(
                [sc.construct_worst_wire_list(n_qbits_list[i]) for _ in range(n_layers)]
            )
            gates_list = [sc.haar_2qbit_square() for _ in wires_list]
            gates_list_quimb = [
                qtn.Gate.from_raw(g, w) for g, w in zip(gates_list, wires_list)
            ]

            # exact circuit
            circ_exact = qtn.Circuit(n_qbits_list[i])
            circ_exact.apply_gates(gates_list_quimb)
            output_exact = circ_exact.psi.contract()

            # approximate circuit
            t0 = time.time()
            circ_approx = qtn.CircuitPermMPS(n_qbits_list[i], max_bond=max_bond_dim)
            circ_approx.apply_gates(gates_list_quimb)
            output_approx = circ_approx.psi

            times.append(time.time() - t0)
            fidelities.append(np.abs(output_approx.conj() @ output_exact) ** 2)

        except Exception as e:
            log_error(
                e, n_qbits, n_layers, max_bond_dim, run_num, gates_list, wires_list
            )
            print(f"Run failed for {n_qbits=} {run_num=}: {e.__class__.__name__}")
            continue  # move on to next run

    # Only save results if we have some successful runs
    if fidelities:
        print(f"Saving successful runs to {out_path}")
        sc.save_run_data(
            out_path,
            n_layers=n_layers,
            n_qbits=n_qbits_list,
            fidelity=fidelities,
            time_taken=times,
            max_bond_dim=max_bond_dim,
            run_num=run_num,
        )
    else:
        print(f"No successful runs for n_qbits={n_qbits}, run_num={run_num}")


def test_fidelity_and_runtime_bitwise(
    n_qbits,
    n_layers,
    k,
    out_path=None,
    run_num=0,
    SAVE=True,
):
    """Constructs an n qubit circuit with a specified truncation fraction, saving
    fidelity and runtime, outputting to file."""
    # def bond_dim_memory_test(n_qbits, n_layers, max_bond_dim, run_num, out_path=None):
    if out_path is None:
        out_path = os.path.join(
            ROOT_DIR,
            "results",
            f"bitwise_{n_qbits}qbit_{n_layers}layers_{k}k_{run_num}.pkl",
        )

    fidelities = []
    times = []

    n_qbits_list = np.array([n_qbits])

    for i in range(len(n_qbits_list)):
        try:
            # n_layers = 5
            # nnz = nb.u8(2**16)
            nnz = k

            print(f"Testing {n_qbits} qubits {n_layers} layers and {nnz} elements")

            # generate wires
            wires = np.concat(
                [sc.construct_random_wire_list(n_qbits) for _ in range(n_layers)]
            ).astype(np.uint64)
            # wires_full = np.concatenate([wires, wires[::-1]])

            # generate gates
            gates_coo = [sc.haar_2qbit(sparse_type="coo") for _ in wires]
            # gates_coo_inv = [sc.invert_sparse_gate(g) for g in reversed(gates_coo)]
            # gates_full = gates_coo + gates_coo_inv
            gates_bitwise = [convert_coo_to_bitwise(g) for g in gates_coo]
            gates_data = np.stack([g[1] for g in gates_bitwise])

            t_before = time.monotonic()
            output_bitwise = sc.evaluate_truncated_circuit64(
                n_qbits, gates_data, wires, nnz, k_init=1
            )
            t_after = time.monotonic()
            print("time taken:", t_after - t_before)

            dense_zero_state = np.zeros(
                [2 for _ in range(n_qbits)], dtype=np.complex128
            )
            zero_coord = tuple(0 for _ in range(n_qbits))
            dense_zero_state[zero_coord] = 1
            fid = dense_sparse_fidelity(dense_zero_state, *output_bitwise)
            fidelities.append(fid)
            print("fidelity: ", fid)

        except Exception as e:
            log_error(e, n_qbits, n_layers, nnz, run_num, gates_coo, wires)
            print(f"Run failed for {n_qbits=} {run_num=}: {e.__class__.__name__}")
            continue  # move on to next run

    # Only save results if we have some successful runs
    if fidelities:
        print(f"Saving successful runs to {out_path}")
        sc.save_run_data(
            out_path,
            n_layers=n_layers,
            n_qbits=n_qbits_list,
            fidelity=fidelities,
            time_taken=times,
            k=k,
            run_num=run_num,
        )
    else:
        print(f"No successful runs for n_qbits={n_qbits}, run_num={run_num}")


def plot_fidelity_vs_runtime(
    n_layers,
    n_qbits,
    results_dir="./tests/results",
    bond_dim_list=np.arange(8, 64 + 2, 2),
    run_nums=range(10),
    SAVE=False,
):
    """
    Plot fidelity vs runtime for a given (n_layers, n_qbits) across all bond dimensions.
    Assumes script is run in root directory with default results_dir.
    May be changed with a common results dir in root level.

    Parameters
    ----------
    n_layers : int
        Number of layers for the circuit.
    n_qbits : int
        Number of qubits.
    results_dir : str
        Directory containing the saved .pkl files.
    bond_dim_list : array-like
        List of bond dimensions to iterate over.
    run_nums : iterable
        Run indices to average over or scatter plot individually.
    SAVE : bool
        Boolean flag to enable saving of plots with formats:
        mps_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers.png and
        mps_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers_logscale.png

    """

    all_data = {"fidelity": [], "runtime": [], "bond_dim": []}

    for bond, run_num in product(bond_dim_list, run_nums):
        filename = os.path.join(
            results_dir,
            f"mps_{n_qbits}qbit_{n_layers}layers_{bond}_bond_run{run_num}.pkl",
        )
        if not os.path.exists(filename):
            continue
        data = sc.load_run_data(filename)
        all_data["fidelity"].append(data["fidelity"])
        all_data["runtime"].append(data["time_taken"])
        all_data["bond_dim"].append(data["max_bond_dim"])

    if not all_data["fidelity"]:
        print(f"No data found for {n_qbits} qubits, {n_layers} layers.")
        return

    fidelities = np.array(all_data["fidelity"]).flatten()
    # print(fidelities)
    runtimes = np.array(all_data["runtime"])
    bond_dims = np.array(all_data["bond_dim"])

    plt.figure(figsize=(8, 6))
    scatter = plt.scatter(
        runtimes, fidelities, c=bond_dims, cmap="viridis", s=80, alpha=0.8
    )
    plt.colorbar(scatter, label="Bond Dimension")
    # plt.xscale('log')
    # plt.yscale('log')
    plt.xlabel("Runtime (s)")
    plt.ylabel("Fidelity")
    plt.title(f"MPS Fidelity vs Runtime\n{n_qbits} Qubits, {n_layers} Layers")
    # plt.grid(True, alpha=0.3)
    plt.tight_layout()
    # plt.show()
    if SAVE:
        plt.savefig(f"mps_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers.png")

    fig, ax0 = plt.subplots(1, 1, figsize=fig_tup)
    scatter = ax0.scatter(
        runtimes, fidelities, c=bond_dims, cmap="viridis", s=80, alpha=0.8
    )

    fig.colorbar(scatter, ax=ax0, label=r"$\chi$")

    ax0.set_xscale("log")
    ax0.set_yscale("log")
    ax0.set_xlabel("$R(s)$", **ax_label_args)
    ax0.set_ylabel("$F$", **ax_label_args)
    ax0.tick_params(**tick_params)

    plt.tight_layout()
    # plt.title(f"MPS Fidelity vs Runtime\n{n_qbits} Qubits, {n_layers} Layers")
    # plt.grid(True, alpha=0.3)
    plt.tight_layout()
    if SAVE:
        plt.savefig(
            f"mps_fidelity_vs_runtime_{n_qbits}qbits_{n_layers}layers_logscale.png"
        )

    plt.show()


# def test_fastest_fidelity_trust(fidelity_sought: float, n_qbits):
#     """Search the parameter space to find the optimal parameters to give the
#     lowest runtime given a fidelity threshold.
#     Search currently is very dumb and could potentially be optimized.

#     TODO: Fidelity may reach threshold with any given trunc_frac, should do multiple runs
#     """
#     trunc_frac = 0.5  # start with a very low initial guess
#     fid = 0
#     while fid < fidelity_sought:
#         print(f'Trunc_frac: {trunc_frac}')
#         fid, runtime = test_fidelity_and_runtime_trust(
#             n_qbits=n_qbits, n_layers=5, f_k=trunc_frac, SAVE=False
#         )
#         if fid >= fidelity_sought:
#             print(f'Achieved: {fid}, meeting {fidelity_sought} thresh in {runtime} s')
#             break
#         else:
#             print(f'Upping trunc_frac from {trunc_frac} by {0.1}')
#             trunc_frac += 0.1

#     return fid, runtime, trunc_frac

if __name__ == "__main__":
    # # small circuit
    # test_fidelity_and_runtime_trust(
    #     n_qbits=14,
    #     n_layers=2,
    #     f_k=0.05,
    # )

    # # iterate through (reasonable) qubit nums
    # layer_list = [1, 2, 5, 10]
    # # qbit_list = np.arange(12, 28, 2)
    # qbit_list = [18]
    # # bond_dim_list = np.arange(8, 32+2, 2)
    # bond_dim_list = np.arange(8, 64 + 2, 2)
    # # bond_dim_list = [64]

    # for bond in bond_dim_list:
    #     for n_layers in layer_list:
    #         for n in qbit_list:
    #             for run_num in range(10):
    #                 test_fidelity_and_runtime_mps(
    #                     n_qbits=n,
    #                     n_layers=n_layers,
    #                     max_bond_dim=int(bond),
    #                     run_num=run_num,
    #                 )

    # specific circuit
    # test_fidelity_and_runtime_trust(
    #     n_qbits=34,
    #     n_layers=2,
    #     f_k=0.05,
    # )

    # print(test_fastest_fidelity(fidelity_sought=.90, n_qbits=18))

    # for n_qbits in np.arange(16, 26, 2):
    #     print(fastest_fidelity(fidelity_sought=.90, n_qbits=n_qbits))

    ## Plotting declaration for mps fidelity vs runtime
    # plot_fidelity_vs_runtime(n_layers=10, n_qbits=24, bond_dim_list=np.arange(8, 64 + 2, 2), SAVE=True)
    # plot_fidelity_vs_runtime(
    #     n_layers=2, n_qbits=26, bond_dim_list=np.arange(8, 64 + 2, 2), SAVE=True
    # )
    plot_fidelity_vs_runtime(
        n_layers=5, n_qbits=26, bond_dim_list=np.arange(8, 64 + 2, 2), SAVE=False,
    )


==> anc/sparse-circuit_submit/scripts/run_fidelity_tests.py <==
from sparse_circuit.benchmark_utils import compute_random_circuit_metrics_bitwise
from numba import u8

#fixed qubit number
n_qbits = u8(24)
min_paths, max_paths, n_path_vals = 10, 2**n_qbits, 30

print('1 layer')
n_layers = 1
compute_random_circuit_metrics_bitwise(n_qbits, n_layers, min_paths, max_paths, n_path_vals)

print('3 layer')
n_layers=3
compute_random_circuit_metrics_bitwise(n_qbits, n_layers, min_paths, max_paths, n_path_vals)

print('5 layer')
n_layers=5
compute_random_circuit_metrics_bitwise(n_qbits, n_layers, min_paths, max_paths, n_path_vals)

==> anc/sparse-circuit_submit/scripts/run_runtime_tests.py <==
from sparse_circuit.benchmark_utils import (
    compute_bitwise_runtime_vs_qubitnum,
    compute_bitwise_runtime_vs_k,
)
import sparse_circuit as sc
import numpy as np
import time
from numba import u8
import os

# """Test 1: Over qubit number for different values of k:"""
# k_val_list = np.array([10_000, 50_000, 100_000], dtype=np.uint64)

# n_layers = 3
# for k_val in k_val_list:
#     print(f"3 layer, {k_val}")
#     print(
#         compute_bitwise_runtime_vs_qubitnum(
#             n_layers=n_layers,
#             k_val=k_val,
#             k_init=k_val,
#             n_qbits_list=np.arange(18, 64, 2, dtype=np.uint64),
#             run_num_list=np.arange(0, 2),
#             out_path=f"results/runtime_superpos_{n_layers}_{k_val}k.pkl",
#         )
#     )

# n_layers = 5
# for k_val in k_val_list:
#     print(f"5 layer, {k_val}")
#     print(
#         compute_bitwise_runtime_vs_qubitnum(
#             n_layers=n_layers,
#             k_val=k_val,
#             k_init=k_val,
#             n_qbits_list=np.arange(18, 64, 2, dtype=np.uint64),
#             run_num_list=np.arange(0, 2),
#             out_path=f"results/runtime_superpos_{n_layers}_{k_val}k.pkl",
#         )
#     )

# """Test 2: Over k for different qubit numbers"""
# n_qbits_list = np.arange(14, 64, 2)

# n_layers = 5
# compute_bitwise_runtime_vs_k(n_layers=n_layers)
import tqdm


def runtime_test_no_trunc(
    n_qbits,
    n_layers=5,
    # cull_method="naive",
    out_path="",
):

    # gates_list = np.zeros((len(run_num_list), len(n_qbits_list)))

    # times = np.zeros((len(run_num_list)), dtype=float)
    if out_path == "":
        out_path = os.path.join("results", f"runtime_no_trunc_{n_qbits}.pkl")
    wires = np.concatenate(
        [sc.construct_random_wire_list(n_qbits) for _ in range(n_layers)]
    ).astype(np.uint64)

    gates_dense = [sc.haar_2qbit() for _ in wires]
    gates_sparse = [sc.convert_gate_to_coo(g) for g in gates_dense]
    gates_transposed = [g.transpose((3, 2, 1, 0)) for g in gates_sparse]
    gates_data = np.array(
        [sc.convert_coo_to_bitwise(g)[1] for g in gates_transposed]
    )

    # circuit_dense = sc.quantum_circuit(n_qbits, gates_dense, wires)
    # zero_state = sc.zero_bitstring_np(n_qbits)
    # exact_output = circuit_dense.contract(zero_state)

    # for i in range(len(run_num_list)):
    t0 = time.monotonic()
    _ = sc.evaluate_truncated_circuit64(
        u8(n_qbits), gates_data, wires, k=2**n_qbits, k_init=1
    )
    # times[i] = time.monotonic() - t0
    runtime = time.monotonic() - t0

    # gates_list[i][j] = gates_dense

    sc.save_run_data(
        out_path,
        n_qbits=n_qbits,
        n_layers=n_layers,
        runtime=runtime,
    )

    return out_path


if __name__ == "__main__":
    
    for q in tqdm.tqdm(range(20, 30, 2)):
        runtime_test_no_trunc(q)

==> anc/sparse-circuit_submit/src/sparse_circuit/__init__.py <==
from .benchmark_utils import *
from .circuit_utils import *
from .circuits import *
from .np_gates import *
from .quimb_utils import *
from .bitwise_circuit import *

==> anc/sparse-circuit_submit/src/sparse_circuit/benchmark_utils.py <==
"""
Utilities for runs over parameter spaces for circuits in both `circuits` and `bitwise_circuits`
"""

from tqdm import tqdm
import pickle as pkl
import numpy as np
import time
from numba import u8

from .circuit_utils import *
from .np_gates import haar_2qbit, zero_bitstring_coo, zero_bitstring_np
from .circuits import quantum_circuit
from .bitwise64 import dense_sparse_fidelity, convert_coo_to_bitwise
from .bitwise_circuit import (
    evaluate_truncated_circuit64,
    evaluate_batched_truncated_circuit,
)

import os


class run_data(dict):
    def __getattribute__(self, name):
        if name.startswith('__') and name.endswith('__'):
            # Safe retrieval of built-in attributes like '__class__', '__dict__'
            return object.__getattribute__(self, name)
        try:
            return self[name]
        except KeyError:
            raise AttributeError(f"'{type(self).__name__}' object has no attribute '{name}' (KeyError in dict lookup)")


def compute_circuit_metrics(
    circuit, fns=None, input_state=None, expected_output=None, metric_fns=[], **kwargs
):
    """
    Compute the metrics defined by the `metric fns` argument. `metric_fns` should be a list of
    functions taking two arguments, an approximate circuit output, and the exact output against
    which it should be compared. For example, the most common metric fn would likely be state
    fidelity, computed as the vdot product of the the two vectors squared.
    """
    if expected_output is None:
        if not hasattr(input_state, "shape"):
            raise ValueError("cannot set list of input states with no expected output")
        contracted_circuit = circuit.contract(input_state, densify=True)
        expected_outputs = (
            contracted_circuit for _ in fns
        )  # use a generator for less memory/comp time

    elif hasattr(
        expected_output, "shape"
    ):  # if single array (which has shape attr), create generator
        expected_outputs = (expected_output for _ in fns)
    else:
        expected_outputs = expected_output

    # create generator if single input state
    if hasattr(input_state, "shape"):
        input_states = (input_state for _ in fns)
    else:
        input_states = input_state

    # initialize output arrays
    metrics = [np.zeros(len(fns)) for _ in metric_fns]

    for i, (fns_i, input_i, output_i) in enumerate(
        zip(tqdm(fns), input_states, expected_outputs)
    ):
        # compute approximate output
        approx_output_i = circuit.contract(input_i.copy(), fns=fns_i, **kwargs)
        for j in range(len(metrics)):
            # fill output arays
            metrics[j][i] = metric_fns[j](approx_output_i, output_i)

    return metrics


def compute_fidelity_multi(circuit, fns=None, input_state=None, expected_output=None):
    """
    Iteratively call the compute_fidelity_single function on a single circuit with lists of input
    parameters. Each of fns, input_state, and expected output should be lists or generators
    of equal length, which will be zipped and sequentially passed to compute_fidelity_single.

    This means that the individual elements of these lists should be valid for the corresponding
    arguments of compute_fidelity_single.

    input_state and output_state can be passed as single arguements which will be passed identically
    to all calls of compute_fidelity_multi
    """
    ## do full circuit contraction if no expected_output
    [fidelties] = compute_circuit_metrics(
        circuit,
        fns=fns,
        input_state=input_state,
        expected_output=expected_output,
        metric_fns=[compute_state_fidelity],
    )

    return fidelties


def compute_fidelity_single(circuit, fns=None, input_state=None, expected_output=None):
    """
    compute the fidelity between
    1. approximate circuit output (as defined by passing fns to a circuits contract method)
    2. either the exact circuit contraction (if expected_output is None) or the output state
       specified by expected_output (in the case of intractible contractions)

    fns is a list of the form [(fn1, freq1), (fn2, freq2),...] of functions and frequencies
    at which to apply them (see random_circuit_single.contract)
    """
    if expected_output is None:
        expected_output = circuit.contract()

    approx_output = circuit.contract(input_state, fns=fns)
    if hasattr(approx_output, "nnz"):
        approx_output = approx_output.todense()
    if hasattr(expected_output, "nnz"):
        expected_output = expected_output.todense()

    return np.abs(np.vdot(approx_output, expected_output)) ** 2


def compute_state_fidelity(state1, state2):
    """
    Compute the fidelity between 2 states after norming the states. Note that states are modified
    in-place, so this should be called after other quantites are computed.
    """
    state1 /= np.sqrt(np.sum(np.abs(state1) ** 2))
    state2 /= np.sqrt(np.sum(np.abs(state2) ** 2))
    return np.abs(np.sum(np.conj(state1) * state2)) ** 2


def compute_total_probability_kept(state1, state2):
    """
    Return the sum of all squared probability amplitudes for a given non-normalized approximate
    state.
    """
    return np.sum(np.abs(state1) ** 2)


def save_run_data(filename, **data):
    try:
        with open(filename, "wb") as f:
            pkl.dump(data, f)
    except FileNotFoundError:
        directory = os.path.dirname(filename)
        print(f"Making dir: {directory}/ in cwd {os.getcwd()}")
        os.makedirs(directory)
        # retry
        with open(filename, "wb") as f:
            pkl.dump(data, f)


def load_run_data(filename):
    with open(filename, "rb") as f:
        data = pkl.load(f)

    return run_data(**data)


def compute_random_circuit_fidelity(
    n_qbits, n_layers, minpaths, maxpaths, n_path_vals, cull_method="naive", out_path=""
):
    """
    Compute and array of fidelities with culling fraction on a logarithmic scale.
    gates are haar-random 2-qbit
    """
    if out_path == "":
        out_path = f"results/{n_qbits}qbit_{n_layers}layer_{cull_method}.pkl"

    n_paths0 = np.log10(minpaths)
    n_paths1 = np.log10(min(maxpaths, 2**n_qbits))
    n_paths_list = np.logspace(n_paths0, n_paths1, n_path_vals, dtype=int)

    wires = np.concatenate(
        [construct_random_wire_list(n_qbits) for _ in range(n_layers)]
    )
    gates = [haar_2qbit(sparse_type="coo") for _ in wires]

    # circuit definition
    circuit = quantum_circuit(n_qbits, gates, wires)
    state0 = zero_bitstring_coo(n_qbits)

    # cull funtions lowest
    if cull_method == "naive":
        fns_list = [[(trim_n_coo(n), 1)] for n in n_paths_list]
    elif cull_method == "random":
        fns_list = [[(trim_n_random_coo(n), 1)] for n in n_paths_list]
    else:
        raise ValueError("invalid cull_method")

    [total_prob, fidelities] = compute_circuit_metrics(
        circuit,
        input_state=state0,
        fns=fns_list,
        metric_fns=[compute_total_probability_kept, compute_state_fidelity],
    )
    save_run_data(
        out_path,
        n_qbits=circuit.n_qbits,
        n_layers=n_layers,
        n_gates=len(circuit.gates),
        n_kept=n_paths_list,
        fidelity=fidelities,
        total_probability=total_prob,
    )


def compute_random_circuit_fidelity_dense(
    n_qbits, n_layers, minpaths, maxpaths, n_path_vals, cull_method="naive", out_path=""
):
    """
    Compute and array of fidelities with culling fraction on a logarithmic scale.
    gates are haar-random 2-qbit
    """
    if out_path == "":
        out_path = f"results/{n_qbits}qbit_{n_layers}layer_{cull_method}_dense.pkl"

    n_paths0 = np.log10(minpaths)
    n_paths1 = np.log10(min(maxpaths, 2**n_qbits))
    n_paths_list = np.logspace(n_paths0, n_paths1, n_path_vals, dtype=int)

    wires = np.concatenate(
        [construct_random_wire_list(n_qbits) for _ in range(n_layers)]
    )
    gates = [haar_2qbit() for _ in wires]

    # circuit definition
    circuit = quantum_circuit(n_qbits, gates, wires)
    state0 = zero_bitstring_np(n_qbits)

    # cull funtions lowest
    if cull_method == "naive":
        fns_list = [[(trim_n(n), 1)] for n in n_paths_list]
    elif cull_method == "random":
        fns_list = [[(trim_n_random(n), 1)] for n in n_paths_list]
    elif cull_method == "naive_last":
        fns_list = [[(trim_n(n), int(n_qbits / 2) * n_layers)] for n in n_paths_list]
    else:
        raise ValueError("invalid cull_method")

    [total_prob, fidelities] = compute_circuit_metrics(
        circuit,
        input_state=state0,
        fns=fns_list,
        metric_fns=[compute_total_probability_kept, compute_state_fidelity],
    )
    save_run_data(
        out_path,
        n_qbits=circuit.n_qbits,
        n_layers=n_layers,
        n_gates=len(circuit.gates),
        n_kept=n_paths_list,
        fidelity=fidelities,
        total_probability=total_prob,
    )


def compute_random_circuit_metrics_bitwise(
    n_qbits,
    n_layers,
    minpaths,
    maxpaths,
    n_path_vals,
    cull_method="naive",
    out_path="",
    run_num=0,
):
    if out_path == "":
        out_path = f"results/{n_qbits}qbit_{n_layers}layer_{cull_method}_bitwise_run{run_num}.pkl"

    n_paths0 = np.log10(minpaths)
    n_paths1 = np.log10(min(maxpaths, 2**n_qbits))
    n_paths_list = np.logspace(n_paths0, n_paths1, n_path_vals, dtype=np.uint64)
    # print(n_paths_list)
    wires = np.concatenate(
        [construct_random_wire_list(n_qbits) for _ in range(n_layers)]
    ).astype(np.uint64)

    gates_dense = [haar_2qbit() for _ in wires]
    gates_sparse = [convert_gate_to_coo(g) for g in gates_dense]
    gates_transposed = [g.transpose((3, 2, 1, 0)) for g in gates_sparse]
    gates_data = np.array([convert_coo_to_bitwise(g)[1] for g in gates_transposed])
    # print(gates_data.shape)

    circuit_dense = quantum_circuit(n_qbits, gates_dense, wires)
    zero_state = zero_bitstring_np(n_qbits)
    exact_output = circuit_dense.contract(zero_state)
    # print(exact_output.flatten())
    times = np.zeros(len(n_paths_list), dtype=float)
    fidelities = np.zeros(len(n_paths_list), dtype=float)
    total_prob = np.zeros(len(n_paths_list), dtype=float)

    for i in tqdm(range(len(n_paths_list))):
        t0 = time.time()
        approx_state = evaluate_truncated_circuit64(
            u8(n_qbits), gates_data, wires, n_paths_list[i], k_init=1
        )
        times[i] = time.time() - t0
        total_prob[i] = np.sum(np.abs(approx_state[1][: approx_state[2]]) ** 2)
        fidelities[i] = dense_sparse_fidelity(
            exact_output.reshape(2**n_qbits, order="F"),
            approx_state[0],
            approx_state[1],
            n_paths_list[i],
        )

    save_run_data(
        out_path,
        n_qbits=n_qbits,
        n_layers=n_layers,
        n_gates=len(gates_dense),
        n_kept=n_paths_list,
        runtimes=times,
        fidelity=fidelities,
        total_probability=total_prob,
    )


def compute_bitwise_runtime_vs_qubitnum(
    n_layers,
    k_val,
    k_init=1,
    n_qbits_list=np.arange(14, 64, 2, dtype=np.uint64),
    cull_method="naive",
    out_path="",
    run_num_list=np.arange(0, 10),
):
    """Runtime test 1 for bitwise method, over qubit number holding k constant"""

    times = np.zeros((len(run_num_list), len(n_qbits_list)), dtype=float)
    for j, n_qbits in enumerate(n_qbits_list):
        wires = np.concatenate(
            [construct_random_wire_list(n_qbits) for _ in range(n_layers)]
        ).astype(np.uint64)

        gates_dense = [haar_2qbit() for _ in wires]
        gates_sparse = [convert_gate_to_coo(g) for g in gates_dense]
        gates_transposed = [g.transpose((3, 2, 1, 0)) for g in gates_sparse]
        gates_data = np.array([convert_coo_to_bitwise(g)[1] for g in gates_transposed])

        for i in range(len(run_num_list)):
            t0 = time.monotonic()
            approx_state = evaluate_truncated_circuit64(
                u8(n_qbits), gates_data, wires, k_val, k_init=k_init
            )
            times[i][j] = time.monotonic() - t0
            # total_prob[i] = np.sum(np.abs(approx_state[1][:approx_state[2]])**2)
            # fidelities[i] = dense_sparse_fidelity(exact_output.reshape(2**n_qbits, order='F'), approx_state[0], approx_state[1], n_paths_list[i])

        if out_path == "":
            out_path = f"results/trust_runtime_{n_layers}layer_kval_{k_val}_{cull_method}_bitwise.pkl"

    save_run_data(
        out_path,
        n_qbits_list=n_qbits_list,
        n_layers=n_layers,
        n_gates=len(gates_dense),
        k_val=k_val,
        runtimes=times,
    )

    return out_path


def compute_bitwise_runtime_vs_k(
    n_layers,
    n_qbits_list=np.arange(14, 64, 2),
    minpaths=10,
    maxpaths=10**5,
    k_init=1,
    n_path_vals=50,
    cull_method="naive",
    out_path="",
    run_num=0,
):
    """Runtime test 1 for bitwise method, over qubit number holding k constant"""

    n_paths0 = np.log10(minpaths)
    n_paths1 = np.log10(maxpaths)
    k_val_list = np.logspace(n_paths0, n_paths1, n_path_vals, dtype=np.uint64)

    # Correct shape: (n_kvals, n_qbits)
    times = np.zeros((len(k_val_list), len(n_qbits_list)), dtype=float)

    if out_path == "":
        out_path = f"results/trust_runtime_vs_k_{n_layers}layer_{cull_method}_bitwise_run{run_num}.pkl"

    for j, n_qbits in enumerate(n_qbits_list):
        wires = np.concatenate(
            [construct_random_wire_list(n_qbits) for _ in range(n_layers)]
        ).astype(np.uint64)

        gates_dense = [haar_2qbit() for _ in wires]
        gates_sparse = [convert_gate_to_coo(g) for g in gates_dense]
        gates_transposed = [g.transpose((3, 2, 1, 0)) for g in gates_sparse]
        gates_data = np.array([convert_coo_to_bitwise(g)[1] for g in gates_transposed])

        for i in tqdm(range(len(k_val_list)), desc=f"{n_qbits} qubits"):
            t0 = time.time()
            _ = evaluate_truncated_circuit64(
                u8(n_qbits), gates_data, wires, k_val_list[i], k_init=k_init
            )
            times[i, j] = time.time() - t0

    save_run_data(
        out_path,
        n_qbits_list=n_qbits_list,
        n_layers=n_layers,
        k_vals=k_val_list,
        runtimes=times,
    )


def compute_random_circuit_metrics_batched(
    n_qbits,
    n_layers,
    minpaths,
    maxpaths,
    n_path_vals,
    trunc_method="t",
    out_path="",
    run_num=0,
    batch_size=None,
):
    if batch_size is None:
        batch_size = maxpaths

    if out_path == "":
        out_path = f"results/{n_qbits}qbit_{n_layers}layer_trunc_{trunc_method}_bitwise_run{run_num}.pkl"

    n_paths0 = np.log10(minpaths)
    n_paths1 = np.log10(min(maxpaths, 2**n_qbits))
    n_paths_list = np.logspace(n_paths0, n_paths1, n_path_vals, dtype=np.uint64)
    wires = np.concatenate(
        [construct_random_wire_list(n_qbits) for _ in range(n_layers)]
    ).astype(np.uint64)

    gates_dense = [haar_2qbit() for _ in wires]
    gates_sparse = [convert_gate_to_coo(g) for g in gates_dense]
    gates_transposed = [g.transpose((3, 2, 1, 0)) for g in gates_sparse]
    gates_data = np.array([convert_coo_to_bitwise(g)[1] for g in gates_transposed])

    circuit_dense = quantum_circuit(n_qbits, gates_dense, wires)
    zero_state = zero_bitstring_np(n_qbits)
    exact_output = circuit_dense.contract(zero_state)
    times = np.zeros(len(n_paths_list), dtype=float)
    fidelities = np.zeros(len(n_paths_list), dtype=float)
    total_prob = np.zeros(len(n_paths_list), dtype=float)

    for i in tqdm(range(len(n_paths_list))):
        t0 = time.time()
        approx_state = evaluate_batched_truncated_circuit(
            u8(n_qbits), gates_data, wires, n_paths_list[i], batch_size, trunc_method=trunc_method
        )
        times[i] = time.time() - t0
        total_prob[i] = np.sum(np.abs(approx_state[1][: approx_state[2]]) ** 2)
        fidelities[i] = dense_sparse_fidelity(
            exact_output.reshape(2**n_qbits, order="F"),
            approx_state[0],
            approx_state[1],
            n_paths_list[i],
        )

    save_run_data(
        out_path,
        batch_size=batch_size,
        n_qbits=n_qbits,
        n_layers=n_layers,
        n_gates=len(gates_dense),
        n_kept=n_paths_list,
        runtimes=times,
        fidelity=fidelities,
        total_probability=total_prob,
    )


# def compute_random_circuit_metrics_batched(
#     n_qbits,
#     n_layers,
#     k_phi,
#     cull_method="naive",
#     out_path="",
#     n_runs=1,
#     batch_size=None,
# ):
    
#     if batch_size is None:
#         batch_size = np.max(k_phi).item()

#     scan_params = [n_qbits, n_layers, k_phi, batch_size]
#     for i in range(len(scan_params)):
#         if not hasattr(scan_params[i], '__len__'):
#             scan_params[i] = [scan_params[i]]



==> anc/sparse-circuit_submit/src/sparse_circuit/bitwise64.py <==
"""
Functions for working with 64-bit bitwise sparse states. n-qubit bitwise sparse states are
representations of rank-n sparse tensors where each index has dimension 2, and thus are only
indexed 0 or 1.

They consist of 2 main parts, a coordinate array and a value array. The coordinates of these
sparse states are 64-bit unsigned integers, with each bit corresponding to an index of an
n-dimensional tensor. So a coordinate of (0,0,1,1,0,1,0,1,1) in a 10-qubit sparse state would
correspond to bitstring 001101011, or 107.

For generality, all states come with a number of nonzeros (nnz) that may be less than or equal
to the length of the coord and data arrays.
"""

import sparse
import numpy as np
from numba import njit
import numba as nb
from numba.typed import Dict
import sys

sys.setrecursionlimit(10**6)


@njit((nb.u8[::1], nb.c16[::1], nb.i8, nb.i8))
def swap_elements(A, B, i, j):
    """
    Helper function for masked quicksort.
    """
    tempA = nb.u8(0)
    tempB = nb.u8(0)
    tempA = A[i]
    tempB = B[i]
    A[i] = A[j]
    B[i] = B[j]
    A[j] = tempA
    B[j] = tempB


@njit(nb.u8(nb.u8[::1], nb.c16[::1], nb.i8, nb.i8, nb.u8))
def partition(A, B, lo, hi, mask):
    """
    Helper function for masked quicksort.
    """
    pivot = nb.u8(0)
    pivot_idx = nb.i8((hi + lo) / 2)
    pivot = A[pivot_idx] & mask
    i = nb.i8(lo - 1)
    j = nb.i8(hi + 1)

    while True:
        i += nb.i8(1)
        while (A[i] & mask) < pivot:
            i += nb.i8(1)

        j -= nb.i8(1)
        while (A[j] & mask) > pivot:
            j -= nb.i8(1)

        if i >= j:
            return j
        swap_elements(A, B, i, j)


# @njit((nb.u8[::1], nb.c16[::1], nb.i8, nb.i8, nb.u8))
@njit
def masked_quicksort_zipped(A, B, lo, hi, mask):
    """
    Custom implementation of quicksort algorithm with numba that sorts both A and B together
    based on the entries of A running with numba. Does not sort by comparing elements of A
    directly, but rather comparing elements of A with a bitmask applied.

    Iterative implementation stolen from https://www.geeksforgeeks.org/dsa/iterative-quick-sort/,
    and modified to zip A, B and apply a mask.
    """
    stack = np.empty(hi - lo + 1, dtype=np.int64)

    top = nb.i8(0)
    stack[top] = lo
    top += 1
    stack[top] = hi

    while top >= 0:
        hi = stack[top]
        top -= 1
        lo = stack[top]
        top -= 1

        p = partition(A, B, lo, hi, mask)

        if p > lo:
            top += 1
            stack[top] = lo
            top += 1
            stack[top] = p

        if p + 1 < hi:
            top += 1
            stack[top] = p + 1
            top += 1
            stack[top] = hi


def convert_bitwise_to_coo(coords, data, n_qbits):
    """
    Convert a coord, data array pair to a tensor using the `sparse` library.
    The elements of coords are assumed to be unsigned integers, converted such
    that each bit in the integer corresponds to a an axis of an `n_qbits` dimensional
    sparse tensor. Uses a big endian convention.
    """
    coords, data = np.array(coords), np.array(data)
    shifts = np.arange(n_qbits - 1, -1, -1, dtype=np.uint8).reshape((n_qbits, 1))
    one = np.array(1, dtype=coords.dtype)

    coords.shape = (1, len(coords))
    coords_new = (coords >> shifts) & one

    return sparse.COO(coords_new, data, shape=tuple(2 for _ in range(n_qbits)))


def convert_coo_gate_to_bitwise(gate):
    """
    Convert a tensor form the `sparse` library with n indices of dimension 2 to a
    coordinate, data array pair, with coordinates of unsigned ints corresponding
    to the bitstring of indices in tensor using a big endian convention.
    """
    n_qbits = len(gate.shape)
    gate_transposed = gate.transpose((3, 2, 1, 0))
    powers_of_2 = 2 ** np.arange(n_qbits - 1, -1, -1).reshape((n_qbits, 1))

    coords_new = np.sum(gate_transposed.coords * powers_of_2, dtype=np.uint64, axis=0)
    return coords_new, gate_transposed.data

def convert_coo_to_bitwise(tensor):
    """
    Convert a tensor form the `sparse` library with n indices of dimension 2 to a
    coordinate, data array pair, with coordinates of unsigned ints corresponding
    to the bitstring of indices in tensor using a big endian convention.
    """
    n_qbits = len(tensor.shape)

    powers_of_2 = 2 ** np.arange(n_qbits - 1, -1, -1).reshape((n_qbits, 1))

    coords_new = np.sum(tensor.coords * powers_of_2, dtype=np.uint64, axis=0)
    return coords_new, tensor.data


@njit((nb.u8, nb.u8[::1]))
def shift_gate_bits(coord, gate_qbits):
    """
    For a given coordinate bitstring corresponding to indices of a state, moves the
    "in" indices (range(0,...,n_qbits)) to their corresponding index in the state.

    For example if gate_qbits=[1, 3], moves
    000011   to    0001010  and
        ^^            ^ ^
    000010   to    0001000
        ^^            ^ ^
    """
    n_gate_qbits = len(gate_qbits)

    in_masks = nb.u8(1) << np.arange(n_gate_qbits, dtype=np.uint64)
    out_masks = nb.u8(1) << gate_qbits

    # the compiler yells at me if i dont do this idk why :(
    # allocate_compute individual shifted coords
    out_coords = np.empty(n_gate_qbits, dtype=np.uint64)
    for i in range(n_gate_qbits):
        out_coords[i] = ((in_masks[i] & coord) > 0) * out_masks[i]

    # combine them all
    out_coord = nb.u8(0)
    for i in range(n_gate_qbits):
        out_coord |= out_coords[i]
    return out_coord


@njit(nb.u8[::1](nb.c16[::1], nb.u8, nb.u8))
def batch_indices_randomk(batch_data, batch_nnz, out_size):
    '''
    For a given array of complex-valued data, returns a randomly-selected array of `out_size`
    indeces, chosen from a permutation of all unsigned integers up the `batch_nnz`.

    Note that the output array will always be the same size as the input array, but with only
    the first `out_size` elements populated, so care must be taken not to access elements beyond
    `out_size` from the output of this function.  
    '''
    out_size = min(batch_nnz, out_size)
    keep_idxs = np.empty(len(batch_data), dtype=np.uint64)
    
    #a random permutation of batch_nnz indeces
    perm = np.random.permutation(np.arange(batch_nnz, dtype=np.uint64))

    #populate the output array ith first `out_size`
    for i in range(out_size):
        keep_idxs[i] = perm[i]
    # print(keep_idxs.dtype)
    return keep_idxs


@njit(nb.u8[::1](nb.c16[::1], nb.u8, nb.u8))
def batch_indices_topk(batch_data, batch_nnz, out_size):
    '''
    For a given array of complex-valued data, returns the indices (within the batch)
    of the elements with the `out_size` largest probability amplitudes.

    eg for complex elements with amplitudes [0.1, 0.6, 0.5, 0.2], and out_size=2, returns [1, 2]
    '''
    # the number of actual terms kept, no larger than nnz
    out_size = min(batch_nnz, out_size)
    keep_idxs = np.empty(len(batch_data), dtype=np.uint64)

    # compute and sort by magnitudes
    magnitudes = np.empty(batch_nnz, dtype=np.float64)
    for i in range(batch_nnz):

        magnitudes[i] = batch_data[i].real ** 2 + batch_data[i].imag ** 2
    sorted_idxs = np.argsort(magnitudes)  # ascending order

    # populate the output array
    for i in range(out_size):
        keep_idxs[i] = sorted_idxs[batch_nnz - 1 - i]

    return keep_idxs


@njit((nb.u8[::1], nb.c16[::1], nb.u8, nb.c16[::1], nb.u8, nb.u8[::1], nb.u8, nb.types.unicode_type))
def batched_truncated_contract(state_coords, state_data, state_nnz, 
                               gate_data, n_qbits, gate_qbits, 
                               batch_size, trunc_method):
    """
    Perform a contraction of a n-qubit sparse state (defined above), with a dense bitwise gate.
    Contraction is performed in-place: the `state_coords` and `state_data` arrays will be modified
    and not returned. The only return is the number of nonzero values in `state_coords` and `state_data`
    after the contraction is performed.
    
    The gate is denoted by a single list of coordinates that correspond to gate coordinates in a
    bitwise fashion similarly to states. So for instance, element 9 corresponds to binary index 
    `1001`, or `(1,0,0,1)`, or the input state of `10` and the output state `01`. 
    """
    valid_truncs = ['t', 'r'] # top-k, random
    if trunc_method not in valid_truncs:
        raise ValueError('invalid truncation method')
    
    n_gate_qbits = nb.u8(len(gate_qbits))

    one = nb.u8(1)
    ####
    # Constant Masks
    ####
    # mask to consider correct number of qubits (ie mask is ...00001111 for 4 qubits)
    n_qbits_mask = np.array(0, dtype=np.uint64)
    for i in np.arange(n_qbits, dtype=np.uint64):
        n_qbits_mask |= one << i

    # masks to extract free and contracted modes
    contract_mask = nb.u8(0)
    for i in gate_qbits:
        contract_mask |= one << i
    free_mask = ~contract_mask & n_qbits_mask

    # masks to get the output coordinates of a gate (ie 1000 and 0100 for a 2-qubit gate)
    gate_out_coords = np.empty(2**n_gate_qbits, dtype=np.uint64)
    for i in np.arange(2**n_gate_qbits, dtype=np.uint64):
        gate_out_coords[i] = i << n_gate_qbits

    # masks to shift gate qubits to the appropriate position in the output state
    # see docstring for `shift_gate_bits` func
    shifted_gate_coords = np.empty(2**n_gate_qbits, dtype=np.uint64)
    for i in np.arange(2**n_gate_qbits, dtype=np.uint64):
        shifted_gate_coords[i] = shift_gate_bits(i, gate_qbits)

    # sort based on free coords. done for grouping terms that should be calc'ed together
    masked_quicksort_zipped(
        state_coords, state_data, nb.i8(0), nb.i8(state_nnz - 1), free_mask
    )

    # figure out how many to subtract from nnz to find # of unique terms
    n_dupes = nb.u8(0)
    for i in range(state_nnz - 1):
        if (state_coords[i] & free_mask) == (state_coords[i + 1] & free_mask):
            n_dupes += nb.u8(1)

    # #pre-loop allocations
    n_out_terms = nb.u8(0)
    state_contracted_coord = nb.u8(0)
    free_coord = nb.u8(0)
    shifted_gate_out_coord = nb.u8(0)
    state_qbits_shifted = nb.u8(0)
    gate_coord_full = nb.u8(0)

    #biggest index in state_coords after func
    max_out_idx = min(nb.u8(len(state_coords)), (state_nnz-n_dupes) * nb.u8(2)**n_gate_qbits) 

    # how big are the batches actually?
    n_batches = (state_nnz - n_dupes) / batch_size
    batch_out_size = min(max_out_idx, nb.u8(max_out_idx / n_batches))
    
    #initialize batching variables
    out_idx = state_nnz%max_out_idx #if input arrays are not full, we start at the end of them
    batch_buffer_coords = np.empty(batch_size * 2**n_gate_qbits, dtype=np.uint64)
    batch_buffer_data = np.empty(batch_size * 2**n_gate_qbits, dtype=np.complex128)
    batch_buffer_nnz = nb.u8(0)
    batch_keep_idxs = np.empty(batch_size, dtype=np.uint64)
    batch_size_real = nb.u8(0)

    n_calc = nb.u8(0)  # increment calculated output terms
    i = nb.u8(0)  # increment input terms
    while i < state_nnz:
        ###
        # This block always runs, and computes the first output term for a given free coordinate ("row")
        state_contracted_coord = state_coords[i] & contract_mask
        free_coord = state_coords[i] & free_mask

        state_qbits_shifted = nb.u8(0)
        for k in np.arange(len(shifted_gate_coords), dtype=np.uint64):
            if state_contracted_coord == shifted_gate_coords[k]:
                state_qbits_shifted = k
                break

        # for each term in the gate, populate output coordinate multiplied with the input term
        # this assumes the gate is fully dense
        for j in range(2**n_gate_qbits):
            batch_out_idx = n_calc * 4 + j
            gate_coord_full = state_qbits_shifted | gate_out_coords[j]

            shifted_gate_out_coord = shifted_gate_coords[
                (gate_out_coords[j] >> n_gate_qbits)
            ]

            batch_buffer_coords[batch_out_idx] = free_coord | shifted_gate_out_coord
            batch_buffer_data[batch_out_idx] = state_data[i] * gate_data[gate_coord_full]
            batch_buffer_nnz += nb.u8(1)
            
        i += nb.u8(1)

        while (i < state_nnz) and (state_coords[i] & free_mask == free_coord):
            ###
            # This block is nearly identical to the one above, but adds to the previous term rather than appending a new one
            # Can be thought of as adding for all terms in the above "row"
            state_contracted_coord = state_coords[i] & contract_mask
            for k in np.arange(len(shifted_gate_coords), dtype=np.uint64):
                if state_contracted_coord == shifted_gate_coords[k]:
                    state_qbits_shifted = k
                    break

            for j in range(2**n_gate_qbits):
                batch_out_idx = n_calc * 4 + j
                # generate the output coordinate
                gate_coord_full = state_qbits_shifted | gate_out_coords[j]
                shifted_gate_out_coord = shifted_gate_coords[(gate_out_coords[j] >> n_gate_qbits)]
                
                #set the terms in the new array
                batch_buffer_data[batch_out_idx] += state_data[i] * gate_data[gate_coord_full]
                
            i += nb.u8(1)

        n_calc += nb.u8(1)

        # process batch if we have reached the end of a batch OR the whole sparse state
        if (i == state_nnz) or (n_calc >= batch_size):
            max_batch_out = (
                max_out_idx - out_idx + i
            )  # ensure we dont overwrite terms which haven't been calculated
            batch_size_real = min(
                batch_out_size, max_out_idx - n_out_terms, max_batch_out
            )

            #compute largest amplitudes in the batch
            if trunc_method == 't':
                batch_keep_idxs = batch_indices_topk(batch_buffer_data, batch_buffer_nnz, batch_size_real)
            else:
                batch_keep_idxs = batch_indices_randomk(batch_buffer_data, batch_buffer_nnz, batch_size_real)

            # overwrite previously used data with new data
            for j in range(batch_size_real):
                out_idx = (state_nnz + n_out_terms) % max_out_idx

                state_coords[out_idx] = batch_buffer_coords[batch_keep_idxs[j]]
                state_data[out_idx] = batch_buffer_data[batch_keep_idxs[j]]
                n_out_terms += nb.u8(1) 

            batch_buffer_nnz = nb.u8(0)
            n_calc = nb.u8(0)

    return n_out_terms


@njit(
    nb.types.Tuple((nb.u8[::1], nb.c16[::1], nb.u8))(
        nb.u8[::1], nb.c16[::1], nb.u8, nb.u8[::1], nb.c16[::1], nb.u8, nb.u8[::1]
    )
)
def bitwise_ind_sparse_contract(
    state_coords, state_data, state_nnz, gate_coords, gate_data, n_qbits, gate_qbits
):
    """
    Given a bitwise sparse state and gate performs a contraction of indices (0,..., n_gate_qbits)
    with the indices in the state specified. Now deprecated in favor of `batched_truncated_contract` with
    batch_size = k.
    """
    n_gate_qbits = np.uint64(len(gate_qbits))

    # initialize output coordinates
    out_coords = np.empty(len(state_coords) * 2**n_gate_qbits, dtype=np.uint64)
    out_vals = np.empty(len(state_coords) * 2**n_gate_qbits, dtype=np.complex128)

    # constant_masks
    one = nb.u8(1)
    ####
    # Constant Masks
    ####
    # mask to consider correct number of qubits (ie mask is ...00001111 for 4 qubits)
    n_qbits_mask = np.array(0, dtype=np.uint64)
    for i in np.arange(n_qbits, dtype=np.uint64):
        n_qbits_mask |= one << i

    # mask to extract free and contracted modes
    contract_mask = nb.u8(0)
    for i in gate_qbits:
        contract_mask |= one << i
    free_mask = ~contract_mask & n_qbits_mask

    gate_out_coords = np.empty(2**n_gate_qbits, dtype=np.uint64)
    for i in np.arange(2**n_gate_qbits, dtype=np.uint64):
        gate_out_coords[i] = i << n_gate_qbits

    shifted_gate_coords = np.empty(2**n_gate_qbits, dtype=np.uint64)
    for i in np.arange(2**n_gate_qbits, dtype=np.uint64):
        shifted_gate_coords[i] = shift_gate_bits(i, gate_qbits)

    free_coords = np.empty(state_nnz, dtype=np.uint64)
    for i in range(state_nnz):
        free_coords[i] = free_mask & state_coords[i]

    free_sort_keys = np.argsort(free_coords)

    # #pre-loop allocations
    n_out_terms = nb.u8(0)
    state_contracted_coord = nb.u8(0)
    free_coord = nb.u8(0)

    shifted_gate_out_coord = nb.u8(0)
    state_qbits_shifted = nb.u8(0)
    gate_coord_full = nb.u8(0)

    i = nb.u8(0)

    while i < state_nnz:
        state_contracted_coord = state_coords[free_sort_keys[i]] & contract_mask
        free_coord = free_coords[free_sort_keys[i]]

        state_qbits_shifted = nb.u8(0)
        for k in np.arange(len(shifted_gate_coords), dtype=np.uint64):
            if state_contracted_coord == shifted_gate_coords[k]:
                state_qbits_shifted = k
                break

        for j in range(2**n_gate_qbits):
            # generate the output coordinate
            gate_coord_full = state_qbits_shifted | gate_out_coords[j]

            shifted_gate_out_coord = shifted_gate_coords[
                (gate_out_coords[j] >> n_gate_qbits)
            ]

            out_coords[n_out_terms] = free_coord | shifted_gate_out_coord
            out_vals[n_out_terms] = (
                state_data[free_sort_keys[i]] * gate_data[gate_coord_full]
            )
            n_out_terms += nb.u8(1)

        i += nb.u8(1)

        while (i < state_nnz) and (free_coords[free_sort_keys[i]] == free_coord):
            # get the contracted
            state_contracted_coord = state_coords[free_sort_keys[i]] & contract_mask
            for k in np.arange(len(shifted_gate_coords), dtype=np.uint64):
                if state_contracted_coord == shifted_gate_coords[k]:
                    state_qbits_shifted = k
                    break

            for j in range(2**n_gate_qbits):
                # generate the output coordinate
                gate_coord_full = state_qbits_shifted | gate_out_coords[j]
                shifted_gate_out_coord = shifted_gate_coords[
                    (gate_out_coords[j] >> n_gate_qbits)
                ]

                # set the terms in the new array
                out_vals[n_out_terms - 2**n_gate_qbits + j] += (
                    state_data[free_sort_keys[i]] * gate_data[gate_coord_full]
                )

            i += nb.u8(1)

    return out_coords, out_vals, n_out_terms


@njit(
    nb.types.Tuple((nb.u8[::1], nb.c16[::1], nb.u8))(
        nb.u8[::1], nb.c16[::1], nb.u8, nb.u8[::1], nb.c16[::1], nb.u8, nb.u8[::1]
    ),
)
def bitwise_ind_sparse_contract2(
    state_coords, state_data, state_nnz, gate_coords, gate_data, n_qbits, gate_qbits
):
    """
    Given a bitwise sparse state and gate performs a contraction of indices (0,..., n_gate_qbits)
    with the indices in the state specified. Now deprecated in favor of `batched_truncated_contract`.
    
    Different implementation of bitwise_ind_sparse_contract which sorts the indeces in-place rather
    than using argsort. usually slightly slower, but uses less memory since it does not allocate a
    new array for sorted indices.
    """
    n_gate_qbits = np.uint64(len(gate_qbits))

    # initialize output coordinates
    out_coords = np.empty(len(state_coords) * 2**n_gate_qbits, dtype=np.uint64)
    out_vals = np.empty(len(state_coords) * 2**n_gate_qbits, dtype=np.complex128)

    # constant_masks
    one = nb.u8(1)
    ####
    # Constant Masks
    ####
    # mask to consider correct number of qubits (ie mask is ...00001111 for 4 qubits)
    n_qbits_mask = np.array(0, dtype=np.uint64)
    for i in np.arange(n_qbits, dtype=np.uint64):
        n_qbits_mask |= one << i

    # mask to extract free modes
    contract_mask = nb.u8(0)
    for i in gate_qbits:
        contract_mask |= one << i
    free_mask = ~contract_mask & n_qbits_mask

    gate_out_coords = np.empty(2**n_gate_qbits, dtype=np.uint64)
    for i in np.arange(2**n_gate_qbits, dtype=np.uint64):
        gate_out_coords[i] = i << n_gate_qbits

    shifted_gate_coords = np.empty(2**n_gate_qbits, dtype=np.uint64)
    for i in np.arange(2**n_gate_qbits, dtype=np.uint64):
        shifted_gate_coords[i] = shift_gate_bits(i, gate_qbits)

    masked_quicksort_zipped(
        state_coords, state_data, nb.i8(0), nb.i8(state_nnz - 1), free_mask
    )

    # #pre-loop allocations
    n_out_terms = nb.u8(0)
    state_contracted_coord = nb.u8(0)
    free_coord = nb.u8(0)

    shifted_gate_out_coord = nb.u8(0)
    state_qbits_shifted = nb.u8(0)
    gate_coord_full = nb.u8(0)
    # print('state nnz=', state_nnz)
    i = nb.u8(0)

    while i < state_nnz:
        state_contracted_coord = state_coords[i] & contract_mask
        free_coord = state_coords[i] & free_mask

        state_qbits_shifted = nb.u8(0)
        for k in np.arange(len(shifted_gate_coords), dtype=np.uint64):
            if state_contracted_coord == shifted_gate_coords[k]:
                state_qbits_shifted = k
                break

        for j in range(2**n_gate_qbits):
            # generate the output coordinate
            gate_coord_full = state_qbits_shifted | gate_out_coords[j]

            shifted_gate_out_coord = shifted_gate_coords[
                (gate_out_coords[j] >> n_gate_qbits)
            ]

            out_coords[n_out_terms] = free_coord | shifted_gate_out_coord
            out_vals[n_out_terms] = state_data[i] * gate_data[gate_coord_full]
            n_out_terms += nb.u8(1)

        i += nb.u8(1)

        while (i < state_nnz) and (state_coords[i] & free_mask == free_coord):
            # get the contracted
            state_contracted_coord = state_coords[i] & contract_mask
            for k in np.arange(len(shifted_gate_coords), dtype=np.uint64):
                if state_contracted_coord == shifted_gate_coords[k]:
                    state_qbits_shifted = k
                    break

            for j in range(2**n_gate_qbits):
                # generate the output coordinate
                gate_coord_full = state_qbits_shifted | gate_out_coords[j]
                shifted_gate_out_coord = shifted_gate_coords[
                    (gate_out_coords[j] >> n_gate_qbits)
                ]

                # set the terms in the new array
                out_vals[n_out_terms - 2**n_gate_qbits + j] += (
                    state_data[i] * gate_data[gate_coord_full]
                )

            i += nb.u8(1)

    return out_coords, out_vals, n_out_terms


@njit((nb.u8[::1], nb.c16[::1], nb.u8, nb.u8))
def bitwise_trim_topk(coords, data, nnz, k):
    '''
    Applies a top-k truncation to a full list of terms, and returns an array of elements containing
    the k terms with the highest amplitude.

    '''
    # allocate arrays of size k
    coords_new = np.empty(k, dtype=np.uint64)
    data_new = np.empty(k, dtype=np.complex128)

    # the number of actual terms kept which is <= k
    n_kept = min(nnz, k)

    magnitudes = np.empty(nnz, dtype=np.float64)
    for i in range(nnz):
        # print(data[i])
        magnitudes[i] = data[i].real ** 2 + data[i].imag ** 2

    sorted_idxs = np.argsort(magnitudes)  # ascending order

    for i in range(n_kept):
        idx = sorted_idxs[nnz - 1 - i]
        coords_new[i] = coords[idx]
        data_new[i] = data[idx]

    return coords_new, data_new, n_kept


@njit((nb.c16[::1], nb.u8))
def norm_data(data, nnz):
    # data_new = np.empty_like(data)
    magnitude = nb.f8(0)
    for i in range(nnz):
        magnitude += data[i].real ** 2 + data[i].imag ** 2
    magnitude = np.sqrt(magnitude)

    for i in range(nnz):
        data[i] /= magnitude


@njit
def dense_sparse_fidelity(dense_state, sparse_coords, sparse_data, nnz):

    norm_data(sparse_data, nnz)
    
    # reshape input array
    # dense_state_flat = dense_state.reshape(2**len(dense_state.shape), order='F')
    term_sum = nb.c16(0)
    for i in range(nnz):
        term_sum += np.conj(dense_state[sparse_coords[i]]) * sparse_data[i]

    # term_sum = np.sum(np.conj(dense_state_flat[sparse_coords[:nnz]]) * sparse_data[:nnz])

    return np.abs(term_sum) ** 2


==> anc/sparse-circuit_submit/src/sparse_circuit/bitwise_circuit.py <==
"""
Run entire circuits using the bit-indexed sparse tensor framework described in the
TruSTS paper. Truncation is built directly into the functions rather than being an
additional argument that can be passed into the circuit runner.
"""

import numpy as np
import numba as nb
from numba import njit

from sparse_circuit.bitwise64 import (
    bitwise_ind_sparse_contract,
    bitwise_ind_sparse_contract2,
    bitwise_trim_topk,
    batched_truncated_contract,
)


# im not sure how to specify optional kwargs with default values
@njit(
    nb.types.Tuple((nb.u8[::1], nb.c16[::1], nb.u8))(
        nb.u8, nb.c16[:, ::1], nb.u8[:, ::1], nb.u8, nb.u8
    )
)
# @njit
def evaluate_truncated_circuit64(n_qbits, gates_data, wires, k, k_init):
    """
    Evaluate a sparse circuit with top-k truncation. Register starts in a state which is an
    equal in-phase superposition of k_init (default=1) basis states, so that it is the
    |0...0> state if k_init=1
    Gates are assumed to be general 2-qubit gates (i.e. terms are quadrupled each step)
    """
    k_init = min(k, k_init)
    gates_coords = np.arange(16, dtype=np.uint64)

    if n_qbits < 2 or n_qbits > 63:
        raise ValueError("Invalid qubit count (2 <= N <= 63)")
    n_terms_full = nb.u8(0)
    n_terms_trunc = nb.u8(k_init)

    # initialize truncated state data
    coords_trunc = np.zeros(k, dtype=np.uint64)
    step_size = nb.u8((2**n_qbits) / k_init)
    coords_init = np.zeros(k_init, dtype=np.uint64)

    for i in range(k_init):
        coords_init[i] += nb.u8(step_size * i)

    coords_trunc[:k_init] = coords_init
    coords_trunc[:k_init] = np.arange(0, 2**n_qbits, step_size, dtype=np.uint64)[
        :k_init
    ]
    data_trunc = np.zeros(k, dtype=np.complex128)
    data_trunc[:k_init] = 1 / np.sqrt(k_init)

    # initialize full state_data
    coords_full = np.zeros(4 * k, dtype=np.uint64)
    data_full = np.zeros(4 * k, dtype=np.complex128)

    for i in range(len(gates_data)):
        coords_full, data_full, n_terms_full = bitwise_ind_sparse_contract(
            coords_trunc,
            data_trunc,
            n_terms_trunc,
            gates_coords,
            gates_data[i],
            n_qbits,
            wires[i],
        )
        coords_trunc, data_trunc, n_terms_trunc = bitwise_trim_topk(
            coords_full, data_full, n_terms_full, k
        )

    return coords_trunc, data_trunc, n_terms_trunc

# @njit
@njit(
    nb.types.Tuple((nb.u8[::1], nb.c16[::1], nb.u8))(
        nb.u8, nb.c16[:, ::1], nb.u8[:, ::1], nb.u8, nb.u8, nb.types.unicode_type
    )
)
def evaluate_batched_truncated_circuit(n_qbits, gates_data, wires, k, batch_size, trunc_method):
    """
    Evaluate a sparse circuit with top-k truncation with the register intially in the |0> state.
    Gates are assumed to be general 2-qubit gates (i.e. terms are quadrupled each step).
    """
    batch_size = min(batch_size, k)

    if n_qbits < 2 or n_qbits > 63:
        raise ValueError("Invalid qubit count (2 <= N <= 63)")
    n_terms = nb.u8(1)

    # initialize truncated state data
    coords = np.zeros(k, dtype=np.uint64)
    coords[0] = 0
    data = np.zeros(k, dtype=np.complex128)
    data[0] = 1

    for i in range(len(gates_data)):
        n_terms = batched_truncated_contract(
            coords, data, n_terms, gates_data[i], n_qbits, wires[i], batch_size, trunc_method
        )

    return coords, data, n_terms


==> anc/sparse-circuit_submit/src/sparse_circuit/circuit_utils.py <==
"""
Utility and helper functions for the reference circuit implementation using a numpy
array interface circuit from `circuits`.
"""

import string
import numpy as np
import sparse
from sparse._common import _dot, _dot_coo_coo_type

def convert_gate_to_coo(gate):
    '''
    Converts a given dense numpy array representing a gate into a version of a COO from pydata's
    sparse library. Since indeces are assumed be limited to or 1, it will cast all coords of the
    gate to a uint8 datatype to conserve.
    '''
    gate_sparse = sparse.COO(gate)
    gate_sparse.coords = gate_sparse.coords.astype(np.uint8)
    return gate_sparse


def invert_gate(gate):
    '''
    Given a numpy array representing a gate of shape (2,2,2,2), returns the inverse.
    i.e. the gate which will return the original state if applied to the output state over
    the same qubits.
    '''
    gate = gate.reshape((4,4))
    gate_inv = np.linalg.inv(gate)
    return gate_inv.reshape((2,2,2,2))


def einsum_idxs(state_dim, *gate_qbits, endian='little'):
    '''
    Return a tuple of the 3 arguments passed to einsum in explicit mode for a contraction of a state
    with a 2-qubit gate. Replaces the einstring state function, which is limited by the size of the
    alphabet.

    Can specify endianness of the bitstring, ie which end qubit counting starts from 
    '''
    if endian=='little':
        return _einsum_idxs_little(state_dim, *gate_qbits)
    elif endian=='big':
        return _einsum_idxs_big(state_dim, *gate_qbits)
    else:
        raise ValueError('the endian kwarg must be either "big" or "little"')


def _einsum_idxs_little(state_dim, *gate_qbits):
    '''
    Helper function for einsum_idxs
    '''
    gate_qbits = np.array(gate_qbits, dtype=int)
    n_gate_qbits = len(gate_qbits)
    # in indeces is just a range
    in_idxs = np.arange(state_dim)

    # match "input qubits" to their appropriate indeces 
    gate_idxs = np.arange(state_dim, state_dim + 2*n_gate_qbits)
    gate_idxs[np.arange(len(gate_qbits))] = gate_qbits

    # assign output state indeces to match the gate outputs
    out_idxs = in_idxs.copy()
    out_idxs[list(gate_qbits)] = gate_idxs[n_gate_qbits:]

    return in_idxs, gate_idxs, out_idxs


def _einsum_idxs_big(state_dim, *gate_qbits):
    '''
    Helper function for einsum_idxs
    '''
    gate_qbits = np.array(gate_qbits, dtype=int)

    n_gate_qbits = len(gate_qbits)
    # in indeces is just a range
    in_idxs = np.arange(state_dim-1, -1, -1)

    # match "input qubits" to their appropriate indeces 
    gate_idxs = np.arange(state_dim+2*n_gate_qbits-1, state_dim-1, -1)
    gate_idxs[np.arange(2*n_gate_qbits-1, n_gate_qbits-1, -1)] = gate_qbits

    # assign output state indeces to match the gate outputs
    out_idxs = in_idxs.copy()
    out_idxs[-1-gate_qbits] = gate_idxs[n_gate_qbits-1::-1]

    return in_idxs, gate_idxs, out_idxs


def trim_n(n_val):
    '''
    Helper function which removes all but the highest `n_val` values. Sorts the values of the array,
    then sets the threshold to be the appropriate value of the array 

    '''
    def trim_fn(tensor):

        magnitudes = np.abs(tensor)
        cutoff = np.sort(magnitudes.flatten())[-1*int(n_val)]
        tensor[magnitudes<cutoff] = 0

        return tensor
    
    return trim_fn


def trim_n_coo(n_val):
    '''
    Helper function which removes all but the highest certain percentage of values.
    Returns a function which sorts all values, and removes returns an array in which all 
    values below the specified threshold removed. Works on COO sparse arrays.
    '''
    def trim_fn(tensor):
        # print(tensor.coords.shape)
        if len(tensor.data) <= n_val:
            return tensor
        else:
            magnitudes = np.abs(tensor.data)
            cutoff = np.sort(magnitudes)[len(magnitudes)-1*int(n_val)]
            
            new_data = tensor.data[magnitudes > cutoff]
            new_coords = tensor.coords[:,magnitudes > cutoff]


            return sparse.COO(new_coords, new_data, shape=tensor.shape)
    
    return trim_fn


def trim_n_random(n_val):
    '''
    Helper function which returns a function to randomly remove all but a certain number of values
    from a sparse coo array
    '''
    def trim_fn(tensor):
        shape_intial = tensor.shape
        tensor.shape = (tensor.size)
        if tensor.count_nonzero() <= n_val:
            return tensor
        else:
            keep_idxs = np.random.choice(len(tensor), size=n_val, replace=False)
            mask = np.zeros(len(tensor), dtype=bool)
            mask[keep_idxs] = True
            tensor *= mask
            tensor.shape = shape_intial
            return tensor

    return trim_fn


def trim_n_random_coo(n_val):
    '''
    Helper function which returns a function to randomly remove all but a certain number of values
    from a sparse coo array
    '''
    def trim_fn(tensor):
        if len(tensor.data) <= n_val:
            return tensor
        else:
            keep_idxs = np.random.choice(len(tensor.data), size=n_val, replace=False)
            tensor.coords = tensor.coords[:,keep_idxs]
            tensor.data = tensor.data[keep_idxs]
            return tensor

    return trim_fn


def invert_sparse_gate(sparse_gate):
    '''
    Get the inverse of a rank-4 tensor representation of a 2-qubit gate
    '''
    gate = sparse_gate.todense().reshape((4,4))
    gate_inv = np.linalg.inv(gate).reshape((2,2,2,2))
    return sparse.COO.from_numpy(gate_inv)


def norm_state(state):
    '''
    Normalize a state
    '''
    state_sum = np.sqrt(np.sum(np.abs(state.data)**2))
    state.data = state.data/state_sum
    return state


def construct_layered_wire_list(n_qbits, first_qbit=0):
    '''
    Constructs a list of wires that places gates in alternating layers
    '''
    
    wires = [
        (i, j) 
        for i, j
        in zip(range(first_qbit, n_qbits-1,2),
               range(first_qbit+1, n_qbits,2))
    ]
    return wires


def construct_random_wire_list(n_qbits):
    '''
    Constructs a list of wires that randomly connects pairs of qubits.
    '''
    n_gates = int(n_qbits/2)
    return np.random.choice(n_qbits, replace=False, size=(n_gates, 2))

def construct_worst_wire_list(n_qbits):
    n_gates = int(n_qbits/2)
    wires1 = np.array([[0, n_qbits-1]])
    random_wires = np.random.choice(np.arange(1, n_qbits-1), replace=False, size=(n_gates-1, 2))
    return np.concatenate([wires1, random_wires])

def tensordot_contract_gate(tensor_full, gate, qbit1, qbit2):
    #perform the tensor contraction. axes are scrambled with contracted axes on the end
    tensor_full = np.tensordot(tensor_full, gate, axes=([qbit1, qbit2],(0,1)))

    #transpose the axes to the order they were at the start
    n_qbits = len(tensor_full.shape)
    qbits = [qbit1, qbit2]
    axes = list(range(n_qbits-2))

    for qbit, i in sorted(zip(qbits, range(n_qbits-2, n_qbits))):
        axes.insert(qbit, i)
    #perform the transpose operation
    tensor_full = tensor_full.transpose(axes)
    
    return tensor_full


def merge_contraction_dims(state, *gate_qbits):
    '''
    Reshapes the state to prepare to perform a contraction with a gate
    All indeces EXCEPT those in `qbits` will be encoded by their binary values into a single
    axis, and all indeces IN `qbits` will be encoded by their binary values into a second axis. The
    end result is a 2d sparse array with shape (2**(total_qubits-gate_qubits), 2**gate_qubits).

    Typically not used without `expand_contraction_dims`
    '''
    for qbit in gate_qbits:
        if qbit >= len(state.shape):
            raise ValueError('qbits outside range')
        
    n_qbits = len(state.shape)

    powers_of_2 = 2**np.arange(n_qbits-len(gate_qbits))
    gate_powers_of_2 = 2**np.arange(len(gate_qbits))

    #indentify indeces for packing and dotting respectively 
    pack_idxs = [i for i in range(n_qbits) if i not in gate_qbits]
    gate_idxs = list(gate_qbits)

    #create masks by which each index is multiplied
    bits_mask = np.zeros((n_qbits))
    bits_mask[pack_idxs] = powers_of_2
    bits_mask = bits_mask[..., np.newaxis]
    gate_bits_mask = np.zeros((n_qbits))
    gate_bits_mask[gate_idxs] = gate_powers_of_2
    gate_bits_mask = gate_bits_mask[..., np.newaxis]

    #initialize and populate new coordinates data
    coords_new = np.zeros((2, state.nnz), dtype=np.int64)
    coords_new[0,...] = np.sum(state.coords * bits_mask, axis=0)
    coords_new[1,...] = np.sum(state.coords * gate_bits_mask, axis=0)
    
    shape_new = (2**(n_qbits-len(gate_qbits)), 2**(len(gate_qbits)))
    
    state.shape = shape_new
    state.coords = coords_new

    # return sparse.COO(coords_new, state.data, shape=shape_new)


def expand_contraction_dims(state, *gate_qbits):
    '''
    Performs the inverse operation of `merge_contraction_dims`: Given a sparse matrix of shape 
    2**(total_qubits-gate_qubits), 2**gate_qubits) encoded from a 2**n tensor, restored the original
    tensor.

    Typically not used without `merge_contraction_dims`
    '''

    # state.coords = coords_new
    # state.shape = shape_new
    coords = np.require(state.coords, requirements='C')
    # return sparse.COO(coords_new, state.data, shape=shape_new)
    n_qbits = np.sum(np.log2(state.shape), dtype=int)
    nbytes = int(np.ceil(np.log2(max(*state.shape))/8))
    n_gate_qbits = len(gate_qbits)

    #indeces of the relevant bytes in a flattened version of the array (ie. a.view(unint8))).
    #unpackbits will pad the bits of the output array to a the whole data type (uint64 always gives
    #us 8 bytes (64 bits) even for like 15 qbits)
    byte_range = np.arange(coords.shape[1]*8)
    # print(coords.shape)
    # uint8_ixs = [i for i in range(len(coords[0,:])*8) if i%8 < nbytes]
    uint8_ixs = (np.arange(nbytes) + np.arange(0, 8*state.nnz, 8)[...,np.newaxis]).reshape(nbytes*state.nnz)
    # print("ixs: ", uint8_ixs)
    uint8_gate_ixs = np.arange(coords.shape[1])*8
    # print(uint8_gate_ixs)
    # x = state.coords[:,1].view(np.uint8)
    # print(np.unpackbits(x[uint8_gate_ixs], bitorder='little').reshape((8,state.nnz), order="F")[:n_gate_qbits])
    # print(coords.shape)
    #the wacky lines
    unpacked_idxs = np.unpackbits(coords[0,:].view(np.uint8)[uint8_ixs], bitorder='little').reshape((8*nbytes,state.nnz), order='F')[:n_qbits-n_gate_qbits]
    unpack_idxs_gate = np.unpackbits(coords[1,:].view(np.uint8)[uint8_gate_ixs], bitorder='little').reshape((8,state.nnz), order="F")[:n_gate_qbits]

    gate_qbits = list(gate_qbits)
    nongate_qbits = [i for i in range(n_qbits) if i not in gate_qbits]

    coords_new = np.zeros((n_qbits, state.nnz), dtype=np.uint8)
    coords_new[nongate_qbits,:] = unpacked_idxs
    coords_new[gate_qbits, :] = unpack_idxs_gate

    shape_new = tuple(2 for _ in range(n_qbits))

    state.shape = shape_new
    state.coords = coords_new
    

def contract_gate_reshape(state, gate, *gate_qbits):
    '''
    Contract a gate into a state tensor by reshaping, then 
    '''
    if gate.shape != (2,2,2,2):
        raise ValueError('2-qubit gates only for now')
    
    merge_contraction_dims(state, *gate_qbits)
    gate = gate.reshape((4,4))
    # print(state.shape)
    state = state @ gate
    expand_contraction_dims(state, *gate_qbits)

    return state


def einsum_contract_gate(state, gate, *gate_qbits):
    n_qbits = len(state.shape)
    in_idx, gate_idx, out_idx = einsum_idxs(n_qbits, *gate_qbits)
    out_state = np.einsum(state, in_idx, gate, gate_idx, out_idx)
    return out_state


==> anc/sparse-circuit_submit/src/sparse_circuit/circuits.py <==
"""
Module for the reference TruSTS implementation using sparse arrays that can use a simple numpy interface.
Known/trusted reference for comparison with bit-indexed tensor algorithms in `bitwise64`.   
"""

import numpy as np
import sparse
import pickle as pkl

from .circuit_utils import einsum_idxs, tensordot_contract_gate, einsum_contract_gate, contract_gate_reshape

zero_qbit = np.array([1, 0])
contract_fns = {
    'einsum': einsum_contract_gate,
    'tensordot': tensordot_contract_gate,
    'matmul': contract_gate_reshape,
}

class quantum_circuit():
    '''
    Circuit composed of a sequence of 2-qubit gates and wires across which to apply them. The
    circuit object stores only the list of gates and the list of wires. The input state and
    application of the states to compute an output is handled by the contract method.

    To work properly, any in the circuit must be compatible with the interface of numpy's 
    einsum function. This is a reference circuit implementation against which to compare
    bitwise circuits.
    '''

    def __init__(self, n_qbits, gates, wires):
        '''
        Constructor 
        '''
        self.gates = gates
        self.n_qbits = n_qbits
        self.wires = wires

        if len(wires) != len(gates):
            raise ValueError(f"Got {len(gates)} gates but {len(wires)} wire pairs")

    def contract(self, input_state, fns=[], densify=False, output_file='', contraction_method='einsum'):
        '''
        Do a state vector simulation using einsum-based tensor contractions.
        the trim_fns arg is a list of tuples constisting of a callable function acting on a 
        rank-n state tensor followed by a integer indicating how frequently the function should be
        applied. For example, (trim_fn, 5) will apply trim_fn every 5 iterations.

        The output_file argument should only be used for very small systems, as it is not optimized
        for memory in any way.

        If `densify` is True, forces the circuit simulator to use dense numpy arrays rather than
        sparse arrays, even if sparse arrays are provided. Useful for generating a single small output
        for plotting/visualization purposes.
        '''
        ## Start with the input state. convert to dense if we are forcing dense
        if contraction_method not in contract_fns:
            raise ValueError(f"Invalid contraction method {contraction_method}")
        if densify and not isinstance(input_state, np.ndarray):
            if not isinstance(input_state, np.ndarray):
                try:
                    tensor_full = input_state.todense()
                    gate_generator = (g.todense() for g in self.gates)
                except:
                    raise ValueError('cannot convert input state to dense')
        else:
            tensor_full = input_state
            gate_generator = self.gates

        tensors0 = [] #saving tensors before functions applied
        tensors1 = [] #saving tensors after functions applied

        if output_file:
            tensor_initial = input_state.copy()

        #add gates once its already full width. This will involve 2 axis contractions+moves
        for i, block in enumerate(gate_generator):
            qbit1, qbit2 = self.wires[i]

            tensor_full = contract_fns[contraction_method](tensor_full, block, qbit1, qbit2)

            if output_file:
                tensors0.append(tensor_full.copy())

            for fn, freq in fns:
                if (i+1)%freq == 0:
                    # print(i)
                    tensor_full = fn(tensor_full)

            if output_file:
                tensors1.append(tensor_full.copy())
        
        for fn, _ in fns:
            tensor_full = fn(tensor_full)
            # print(tensor_full.nnz)
        if output_file:
            with open(output_file, 'wb') as f:
                tensors = [tensor_initial, tensors0, tensors1]
                pkl.dump(tensors, f)

        return tensor_full

    def contract_tensordot(self, input_state, fns=[], densify=False, output_file=''):
        '''
        Do a state vector simulation using einsum-based tensor contractions.
        the trim_fns arg is a list of tuples constisting of a callable function acting on a 
        rank-n state tensor followed by a integer indicating how frequently the function should be
        applied. For example, (trim_fn, 5) will apply trim_fn every 5 iterations.

        The output_file argument should only be used for very small systems, as it is not optimized
        for memory in any way.
        '''
        '''
        Do a state vector simulation using einsum-based tensor contractions.
        the trim_fns arg is a list of tuples constisting of a callable function acting on a 
        rank-n state tensor followed by a integer indicating how frequently the function should be
        applied. For example, (trim_fn, 5) will apply trim_fn every 5 iterations.

        The output_file argument should only be used for very small systems, as it is not optimized
        for memory in any way.

        If `densify` is True, forces the circuit simulator to use dense numpy arrays rather than
        sparse arrays, even if sparse arrays are provided. Useful for generating a single out
        '''
        ## Start with the input state. convert to dense if we are forcing dense
        if densify:
            if not isinstance(input_state, np.ndarray):
                try:
                    tensor_full = input_state.todense()
                    gate_generator = (g.todense() for g in self.gates)
                except:
                    raise ValueError('cannot convert input state to dense')
        else:
            tensor_full = input_state
            gate_generator = self.gates

        tensors0 = [] #saving tensors before functions applied
        tensors1 = [] #saving tensors after functions applied

        if output_file:
            tensor_initial = input_state.copy()

        #add gates once its already full width. This will involve 2 axis contractions+moves
        for i, block in enumerate(gate_generator):
            qbit1, qbit2 = self.wires[i]
            # tensor_full = np.einsum(einstring_state(self.n_qbits, qbit1, qbit2), tensor_full, block)
            tensor_full = tensordot_contract_gate(tensor_full, block, qbit1, qbit2)

            if output_file:
                tensors0.append(tensor_full.copy())

            for fn, freq in fns:
                if (i+1)%freq == 0:
                    # print(i)
                    tensor_full = fn(tensor_full)

            if output_file:
                tensors1.append(tensor_full.copy())
        
        for fn, _ in fns:
            tensor_full = fn(tensor_full)

        if output_file:
            with open(output_file, 'wb') as f:
                tensors = [tensor_initial, tensors0, tensors1]
                pkl.dump(tensors, f)

        return tensor_full
    


==> anc/sparse-circuit_submit/src/sparse_circuit/np_gates.py <==
"""
Contains functions for generating matrices which serve as quantum gates.
By default generated numpy arrays, but can also be used to generate sparse 
matrices from the `sparse` library.
"""

import numpy as np
from scipy.linalg import expm
import sparse
from scipy.stats import rv_continuous

from .circuit_utils import convert_gate_to_coo, norm_state

sparse_convert_fns = {
    'coo': convert_gate_to_coo
}

class sin_prob_dist(rv_continuous):
    def _pdf(self, theta):
        # The 0.5 is so that the distribution is normalized
        return 0.5 * np.sin(theta)

sin_sampler = sin_prob_dist(a=0, b=np.pi)

def rotation_gate(phi, theta, omega, sparse_type=None):
    phase_shift1 = np.diag(np.exp(1j*phi/2*np.array([-1, 1])))
    phase_shift2 = np.diag(np.exp(1j*omega/2*np.array([-1, 1])))
    beam_split = np.array(
        [[np.cos(theta/2), -1*np.sin(theta/2)],
         [np.sin(theta/2), np.cos(theta/2)]]
    )
    rot_ful = phase_shift2 @ beam_split @ phase_shift1
    if sparse_type is None:
        return rot_ful
    return sparse_convert_fns[sparse_type](rot_ful)


def haar_random_rotation(sparse_type=None):
    phi, omega = 2*np.pi*np.random.random(size=2)
    theta = sin_sampler.rvs(size=1)[0]
    return rotation_gate(phi, theta, omega, sparse_type=sparse_type)
    

def zero_bitstring_np(n_qbits):
    bitstring = np.zeros([2 for _ in range(n_qbits)], dtype=np.complex128)
    bitstring[tuple(np.zeros(n_qbits,dtype=int))] = 1
    return bitstring


def zero_bitstring_coo(n_qbits):
    coord = tuple(0 for _ in range(n_qbits))
    d = {coord: 1.0 + 0j}
    return(sparse.COO(d,shape=tuple(2 for _ in range(n_qbits))))


def superpos_bitstrings_coo(n_qbits, nnz):
    '''
    generate a sparse state that is an even superposition of the first nnz possible bitstrings
    '''
    if nnz > 2**n_qbits:
        raise ValueError(f"{nnz} too many nonzero values for {n_qbits} qubits")
    value = np.complex128(1/np.sqrt(nnz))
    coords = np.arange(nnz).reshape(1,nnz)

    return sparse.COO(coords, value, shape=(2**n_qbits,)).reshape(tuple(2 for _ in range(n_qbits)))


def random_superpos_coo(n_qbits, nnz):
    '''
    generate a sparse state that is an even superposition of nnz random possible bitstrings
    '''
    shape = tuple(2 for _ in range(n_qbits))
    # print(shape)
    coords = np.random.randint(0, 2, size=(n_qbits, nnz), dtype=np.uint8)
    data = np.ones(nnz, dtype=np.complex128)

    state = sparse.COO(coords=coords, data=data, has_duplicates=True, shape=shape)
    return norm_state(state)
    

def CNOT(sparse_type=None):
    c_not = np.zeros((2,2,2,2), dtype=complex)
    c_not[0,0,0,0] = 1
    c_not[0,1,0,1] = 1
    c_not[1,0,1,1] = 1
    c_not[1,1,1,0] = 1
    if sparse_type is None:
        return c_not
    return sparse_convert_fns[sparse_type](c_not)


def S_X(sparse_type=None):
    x = np.array(
        [[0, 1],
         [1, 0]],
         dtype=complex
    )
    if sparse_type is None:
        return x
    return sparse_convert_fns[sparse_type](x)


def S_Y(sparse_type=None):
    y = np.array(
        [[0, -1j],
         [1j, 0]],
         dtype=complex
    )
    if sparse_type is None:
        return y
    return sparse_convert_fns[sparse_type](y)


def S_Z(sparse_type=None):
    z = np.array(
        [[1, 0],
         [0, -1]],
         dtype=complex
    )
    if sparse_type is None:
        return z
    return sparse_convert_fns[sparse_type](z)


def R_X(theta, sparse_type=None):
    tol = 1e-14
    r_x = expm(-1j * S_X() * theta/2)
    r_x[np.abs(r_x) < tol] = 0.0
    if sparse_type is None:
        return r_x
    return sparse_convert_fns[sparse_type](r_x)


def R_Y(theta, sparse_type=None):
    tol = 1e-14
    r_y = expm(-1j * S_Y() * theta/2)
    r_y[np.abs(r_y) < tol] = 0.0
    if sparse_type is None:
        return r_y
    return sparse_convert_fns[sparse_type](r_y)


def R_Z(theta, sparse_type=None):
    tol = 1e-14
    r_z = expm(-1j * S_Z() * theta/2)
    r_z[np.abs(r_z) < tol] = 0.0
    if sparse_type is None:
        return r_z
    return sparse_convert_fns[sparse_type](r_z)

rotation_gates = {
    "x": R_X,
    "y": R_Y,
    "z": R_Z
}

def cnot_block(r1, r2, theta1, theta2, sparse_type=None):
    cnot = CNOT()
    rot1 = rotation_gates[r1](theta1)
    rot2 = rotation_gates[r2](theta2)

    r1_cnot = np.tensordot(cnot, rot1, axes=[[2],[0]])
    full_block = np.tensordot(r1_cnot, rot2, axes=[[3],[0]])
    if not sparse_type:
        return full_block
    return sparse_convert_fns[sparse_type](full_block)


def haar_cnot_block(sparse_type=None):
    cnot = CNOT()
    rot1 = haar_random_rotation()
    rot2 = haar_random_rotation()

    r1_cnot = np.tensordot(cnot, rot1, axes=[[2],[0]])
    full_block = np.tensordot(r1_cnot, rot2, axes=[[3],[0]])
    if not sparse_type:
        return full_block
    return sparse_convert_fns[sparse_type](full_block)


def haar_2qbit(sparse_type=None):
    """
    Generate a Haar-random 4x4 matrix using the QR decomposition,
    Code taken from https://pennylane.ai/qml/demos/tutorial_haar_measure/
    """
    # Step 1
    A, B = np.random.normal(size=(4, 4)), np.random.normal(size=(4, 4))
    Z = A + 1j * B
    # Step 2
    Q, R = np.linalg.qr(Z)
    # Step 3
    Lambda = np.diag([R[i, i] / np.abs(R[i, i]) for i in range(4)])
    # Step 4
    gate =  np.dot(Q, Lambda).reshape((2,2,2,2))

    if sparse_type is None:
        return gate
    return sparse_convert_fns[sparse_type](gate)

def haar_2qbit_square(sparse_type=None):
    """
    Generate a Haar-random 4x4 matrix using the QR decomposition,
    Code taken from https://pennylane.ai/qml/demos/tutorial_haar_measure/
    """
    # Step 1
    A, B = np.random.normal(size=(4, 4)), np.random.normal(size=(4, 4))
    Z = A + 1j * B
    # Step 2
    Q, R = np.linalg.qr(Z)
    # Step 3
    Lambda = np.diag([R[i, i] / np.abs(R[i, i]) for i in range(4)])
    # Step 4
    gate =  np.dot(Q, Lambda)

    if sparse_type is None:
        return gate
    elif sparse_type =='coo':
        return sparse.COO.from_numpy(gate)
    else:
        raise ValueError(f'Invalid sparse type {sparse_type}')
    # return sparse_convert_fns[sparse_type](gate)

==> anc/sparse-circuit_submit/src/sparse_circuit/quimb_utils.py <==
"""
Utilities for comparisons with Matrix Product States (MPS) using the quimb package.
Comparisons use the CircuitPermMPS class from quimb and the same circuit architecture
as tests using TruSTS. 
"""

import quimb.tensor as qtn
import numpy as np
import time

from tqdm import tqdm

# import sparse_circuit as 
from .circuit_utils import construct_random_wire_list, construct_layered_wire_list, construct_worst_wire_list
from .np_gates import haar_2qbit_square
from .benchmark_utils import save_run_data

def compute_mps_metrics(n_qbits, n_layers, min_dim, max_dim, n_dim_vals, layer_type='random', out_dir='', out_path=''):
    if out_dir != '' and out_path == '':
        out_path_full = f'{out_path}/{n_qbits}qbit_{n_layers}layer_mps_{layer_type}.pkl'
    elif out_dir == '' and out_path != '':
        out_path_full = out_path
    elif out_dir == '' and out_path == '':
        out_path_full = f'results/{n_qbits}qbit_{n_layers}layer_mps_{layer_type}.pkl'
    else:
        raise ValueError('cannot specify both out_dir and out_path')
    
    #generate gates
    if layer_type == 'random':
        wires = np.concatenate([construct_random_wire_list(n_qbits) for _ in range(n_layers)])
    elif layer_type == 'tiled':
        wires = np.concatenate([construct_layered_wire_list(n_qbits) for _ in range(n_layers)])
    elif layer_type == 'worst':
        wires =  np.concatenate([construct_worst_wire_list(n_qbits) for _ in range(n_layers)])
    else:
        raise ValueError('invalid layer type')

    #set up run parameters
    n_dims0 = np.log10(min_dim)
    n_dims1 = np.log10(min(max_dim, 2**n_qbits))
    n_dims_list = np.logspace(n_dims0, n_dims1, n_dim_vals, dtype=int)

    fidelities = np.zeros(len(n_dims_list))
    times = np.zeros_like(fidelities)
    gates = [haar_2qbit_square() for _ in wires]
    gates_quimb = [qtn.Gate.from_raw(g, w) for g,w  in zip(gates, wires)]

    #exact output is a MPS with no limits on bond dim
    circ_exact = qtn.Circuit(n_qbits)
    circ_exact.apply_gates(gates_quimb)
    output_exact = circ_exact.psi.contract()

    for i in tqdm(range(len(fidelities))):
        #circuit
        circ_approx = qtn.CircuitPermMPS(n_qbits, max_bond=n_dims_list[i])
        t0 = time.time()
        circ_approx.apply_gates(gates_quimb)
        output_approx = circ_approx.psi
        fidelities[i] = np.abs(output_approx.conj() @ output_exact)**2
        times[i] = time.time() - t0

    save_run_data(out_path_full,
                  n_qbits=n_qbits,
                  n_layers=n_layers,
                  n_gates=len(gates),
                  max_bond_dims=n_dims_list,
                  times=times,
                  fidelity=fidelities
                  )


==> anc/sparse-circuit_submit/tests/test_batch_time.py <==
from time import time
import numba as nb
import numpy as np
from sparse_circuit.benchmark_utils import (
    construct_random_wire_list,
    haar_2qbit,
    convert_coo_to_bitwise,
)
from sparse_circuit.bitwise_circuit import (
    evaluate_truncated_circuit64,
    evaluate_batched_truncated_circuit,
)

n_qbits = nb.u8(20)
n_layers = 3
nnz = nb.u8(2**n_qbits)
# nnz = 1_000_000
# batch_size = nb.u8(nnz//64)
batch_size = 1000
# print('batch_size: ', batch_size)

#generate wires
wires = np.concat([construct_random_wire_list(n_qbits) for _ in range(n_layers)]).astype(np.uint64)

#generate gates
gates_coo = [haar_2qbit(sparse_type='coo') for _ in wires]
gates_bitwise = [convert_coo_to_bitwise(g) for g in gates_coo]
gates_data = np.stack([g[1] for g in gates_bitwise])

time0=time()
output = evaluate_truncated_circuit64(n_qbits, gates_data, wires, nnz, k_init=1)
print('full time taken (batch_size=2^20) :', time()-time0, 's')

time0=time()
output_batched = evaluate_batched_truncated_circuit(n_qbits, gates_data, wires, nnz, batch_size, trunc_method='t')
print(f'batched time taken (batch_size={batch_size}):', time()-time0, 's')

print(output, output_batched)
# dense_zero_state = np.zeros([2 for _ in range(n_qbits)], dtype=np.complex128)
# zero_coord = tuple(0 for _ in range(n_qbits))
# # print(zero_coord)
# dense_zero_state[zero_coord] = 1
# print(dense_zero_state)


==> anc/sparse-circuit_submit/tests/test_batched_circuit.py <==
from sparse_circuit import (
    invert_gate,
    dense_sparse_fidelity,
    haar_2qbit,
    construct_random_wire_list,
)
from sparse_circuit.bitwise_circuit import (
    evaluate_batched_truncated_circuit,
    evaluate_truncated_circuit64,
)

from time import time
import numba as nb
import numpy as np

np.set_printoptions(precision=3)

n_qbits = nb.u8(16)
n_layers = 1
nnz = nb.u8(2**n_qbits)
# nnz = 1_000_000
# batch_size = nb.u8(2**n_qbits)
batch_size = nb.u8(nnz//10)

#generate wires
wires = np.concat([construct_random_wire_list(n_qbits) for _ in range(n_layers)]).astype(np.uint64)
wires_full = np.concatenate([wires, wires[::-1]])

gates = [haar_2qbit() for _ in wires]
gates_inv = [invert_gate(g) for g in reversed(gates)]
gates_full = gates + gates_inv
gates_bitwise = [g.flatten() for g in gates_full]
gates_data = np.stack([g for g in gates_bitwise])

time0 = time()
output = evaluate_batched_truncated_circuit(n_qbits, gates_data, wires_full, nnz, batch_size, trunc_method='r')
# output = evaluate_truncated_circuit64(n_qbits, gates_data, wires_full, nnz, 1)
print('time taken:', time()-time0)

dense_zero_state = np.zeros([2 for _ in range(n_qbits)], dtype=np.complex128)
zero_coord = tuple(0 for _ in range(n_qbits))
dense_zero_state[zero_coord] = 1

fidelity = dense_sparse_fidelity(dense_zero_state.flatten(order='F'), *output)
print('fidelity: ', fidelity)
where_zero=np.where(output[0]==nb.u8(0))[0]

if nnz == 2**n_qbits:
    print(np.isclose(fidelity, 1.0))


==> anc/sparse-circuit_submit/tests/test_batched_equality.py <==
import numpy as np
from sparse_circuit.bitwise64 import (
    bitwise_ind_sparse_contract,
    bitwise_trim_topk,
    batched_truncated_contract,
)

k0 = 52586
k_max = 52586
n_qbits = 16
batch_size = 4096

mask = np.array(2**n_qbits-1, dtype=np.uint64)
gate_qbits = np.array([1,2], dtype=np.uint64)

state_coords = np.zeros(k_max, dtype=np.uint64)
state_data = np.zeros(k_max, dtype=np.complex128)
state_coords[:k0] = np.random.choice(2**n_qbits, size=(k0), replace=False).astype(np.uint64)
state_data[:k0] = np.random.rand(k0) + 1j*np.random.rand(k0)

gate_coords = np.arange(16, dtype=np.uint64)
gate_data = np.random.rand(16) + 1j*np.random.rand(16)

# print(state_coords)
# print(state_data)

coords_true, data_true, nnz_true = bitwise_ind_sparse_contract(state_coords, state_data, k0,
                                                                           gate_coords, gate_data, n_qbits, gate_qbits,)
coords, data, nnz = bitwise_trim_topk(coords_true, data_true, nnz_true, k_max)

nnz_out = batched_truncated_contract(state_coords, state_data, k0, gate_data,
                                     n_qbits, gate_qbits, batch_size, 't')

# print('coords_true',coords_true)
# print('data_true', data_true)
# magnitudes = np.abs(data_true)
# mag_ixs = np.argsort(magnitudes)
# for j in range(len(data_true)):
#     i = mag_ixs[j]
#     print(j, coords_true[i], data_true[i], data_true[i].real**2 + data_true[i].imag**2)
# print('nnz_true: ', nnz_true)

# print('out_coords: ', state_coords)
# print('out magnitutes: ', np.abs(state_data)**2)

==> anc/sparse-circuit_submit/tests/test_bitwise.py <==
import numpy as np
import sparse_circuit as sc
from sparse_circuit.bitwise64 import bitwise_ind_sparse_contract, bitwise_ind_sparse_contract2, bitwise_trim_topk, convert_coo_to_bitwise
# import numba as nb
from time import time

def random_bitwise_coo(n_qbits, nnz):
    state_coo = sc.random_superpos_coo(n_qbits, nnz)
    state_coords, state_data = convert_coo_to_bitwise(state_coo)
    real_nnz = len(state_data)
    state_coords = np.concatenate([state_coords, 
                                   np.zeros(nnz-len(state_coords), dtype=state_coords.dtype)])
    state_data = np.concatenate([state_data,
                                   np.zeros(nnz-len(state_data), dtype=state_data.dtype)])
    # values = 1/np.sqrt(nnz)*np.ones(nnz, dtype=np.complex128)
    # coords = np.random.choice(np.arange(2**n_qbits, dtype=np.uint32), (nnz,), replace=False)
    return state_coords, state_data, real_nnz

n_qbits = 48
nnz=100_000

wires = np.array([2, 3], dtype=np.uint64)
gate = sc.haar_2qbit(sparse_type='coo')
gate_bit = convert_coo_to_bitwise(gate)

state_coords, state_data, state_nnz = random_bitwise_coo(n_qbits, nnz)
# print("nnz at start: ", len(state[0]))
print('state size', len(state_coords), len(state_data), state_nnz)
# rand_data = np.random.rand(16).astype(np.complex128)

# t0 = time()
# out = bitwise_ind_sparse_contract(state_coords, state_data, state_nnz, gate_bit[0], gate_bit[1], n_qbits, wires)
# t1 = time()
# print(out[2])
# print(f"old algo time: {((t1-t0)*1000):.2f}ms")
t0=time()
out = bitwise_ind_sparse_contract2(state_coords, state_data, state_nnz, gate_bit[0], gate_bit[1], n_qbits, wires)
t1 = time()
print(f"new algo time: {((t1-t0)*1000):.2f}ms")
# print(out[0][:out[2]])
# print(len(out[0]))


t0=time()
out2 = bitwise_trim_topk(*out, nnz)
t1 = time()
print(f"truncation time: {((t1-t0)*1000):.2f}ms")
# print(len(out2[0]))
for i in out2:
    print(i)

==> anc/sparse-circuit_submit/tests/test_bitwise_circuit.py <==
import sparse_circuit as sc
import numpy as np
import numba as nb
from time import time

from sparse_circuit.bitwise_circuit import evaluate_truncated_circuit64
from sparse_circuit.bitwise64 import convert_coo_to_bitwise, dense_sparse_fidelity

n_qbits = nb.u8(20)
n_layers = 3
nnz = nb.u8(2**n_qbits)
# nnz = 1_000_000

#generate wires
wires = np.concat([sc.construct_random_wire_list(n_qbits) for _ in range(n_layers)]).astype(np.uint64)
wires_full = np.concatenate([wires, wires[::-1]])

#generate gates
gates_coo = [sc.haar_2qbit(sparse_type='coo') for _ in wires]
gates_coo_inv = [sc.invert_sparse_gate(g) for g in reversed(gates_coo)]
gates_full = gates_coo + gates_coo_inv
gates_bitwise = [convert_coo_to_bitwise(g) for g in gates_full]
gates_data = np.stack([g[1] for g in gates_bitwise])

time0=time()
output_bitwise = sc.evaluate_truncated_circuit64(n_qbits, gates_data, wires_full, nnz)
print('time taken:', time()-time0)

dense_zero_state = np.zeros([2 for _ in range(n_qbits)], dtype=np.complex128)
zero_coord = tuple(0 for _ in range(n_qbits))
# print(zero_coord)
dense_zero_state[zero_coord] = 1
# print(dense_zero_state)
print('fidelity: ', dense_sparse_fidelity(dense_zero_state.reshape(2**n_qbits, order='F'), *output_bitwise))

==> anc/sparse-circuit_submit/tests/test_fidelity_plot.py <==
from sparse_circuit.benchmark_utils import compute_random_circuit_metrics_bitwise, compute_random_circuit_fidelity, compute_random_circuit_metrics_batched, load_run_data
from numba import u8
import matplotlib.pyplot as plt

results_path_ein = 'results/test_data_ein.pkl'
results_path_bit = 'results/test_data_bit.pkl'
results_path_batched = 'results/test_data_batched.pkl'

n_qbits = u8(16)
min_paths, max_paths, n_path_vals = 1000, 2**n_qbits, 20
n_layers = 3
batch_size = u8(4096)

compute_random_circuit_metrics_bitwise(n_qbits, n_layers, 
                                       min_paths, max_paths, 
                                       n_path_vals, out_path=results_path_bit)

# compute_random_circuit_fidelity(n_qbits, n_layers, 
#                                 min_paths, max_paths, 
#                                 n_path_vals, out_path=results_path_ein)

compute_random_circuit_metrics_batched(n_qbits, n_layers, 
                                min_paths, max_paths, 
                                n_path_vals, out_path=results_path_batched,
                                batch_size=batch_size)


data_bit = load_run_data(results_path_bit)
data_ein = load_run_data(results_path_ein)
data_batched = load_run_data(results_path_batched)

plt.scatter(data_bit.n_kept/2**n_qbits, data_bit.fidelity, label='bitwise');
plt.scatter(data_ein.n_kept/2**n_qbits, data_ein.fidelity, label='einsum');
plt.scatter(data_batched.n_kept/2**n_qbits, data_batched.fidelity, label='batched');
print(data_batched.n_kept)
plt.xscale('log');
plt.yscale('log');
plt.xlabel('k/2^N');
plt.ylabel('fidelity');
plt.legend();
plt.show()

==> anc/sparse-circuit_submit/tests/test_masked_sort.py <==
import numpy as np
from time import time
import sparse_circuit as sc
import numba as nb


from sparse_circuit.bitwise64 import masked_quicksort_zipped, convert_coo_to_bitwise

n_qbits=31
k = 100_000

def random_bitwise_coo(n_qbits, nnz):
    state_coo = sc.random_superpos_coo(n_qbits, nnz)
    state_coords, state_data = convert_coo_to_bitwise(state_coo)
    print(state_coords)
    real_nnz = len(state_coords)
    print()
    state_coords = np.concatenate([state_coords, 
                                   np.zeros(nnz-len(state_coords), dtype=state_coords.dtype)])
    state_data = np.concatenate([state_data,
                                   np.zeros(nnz-len(state_data), dtype=state_data.dtype)])
    # values = 1/np.sqrt(nnz)*np.ones(nnz, dtype=np.complex128)
    # coords = np.random.choice(np.arange(2**n_qbits, dtype=np.uint32), (nnz,), replace=False)
    return state_coords, state_data, real_nnz

rand_mask = nb.u8(2**(n_qbits-2)-1)

mask = nb.u8(2**n_qbits-1) ^ nb.u8(64) ^ nb.u8(8)
# print(np.binary_repr)
state_coords, state_data, nnz = random_bitwise_coo(n_qbits, k)
state_coords = state_coords&rand_mask
# state_data=np.random.rand(nnz).astype(np.complex128)
print(len(state_coords), len(state_data), nnz)

t0 = time()
print(state_coords)

masked_quicksort_zipped(state_coords, state_data, 0, nnz-1, mask)
print("sort time: ", time()-t0)
print("Post sort")
print(state_coords)
# print([int(c&mask) for c in state_coords])
# print(A)
# print(B)
# for i in range(len(A)):
#     print(A[i]&mask, A[i], B[i])

==> anc/sparse-circuit_submit/tests/test_topk_trim.py <==
from sparse_circuit.bitwise64 import bitwise_trim_topk
import numpy as np

nnz = 16
k = 4

coords = np.arange(nnz, dtype=np.uint64)
data = np.random.rand(nnz) + 1j*np.random.rand(nnz)
magnitudes = np.abs(data)**2
print(magnitudes)

coords_out, data_out, nnz_out = bitwise_trim_topk(coords, data, nnz, k)

# for i in range(nnz):
#     print(i, data[i], magnitudes[i])
print('--------------------------')
for i in range(nnz_out):
    print(i, data_out[i], np.abs(data_out[i])**2)
